A preliminary univalent formalization of the p-adic numbers

In this paper we give a preliminary formalization of the p-adic numbers, in the context of the second author's univalent foundations program. We also provide the corresponding code verifying the construction in the proof assistant Coq. Because work in the univalent setting is ongoing, the structure and organization of the construction of the p-adic numbers we give in this paper is expected to change as Coq libraries are more suitably rearranged, and optimized, by the authors and other researchers in the future. So our construction here should be deemed as a first approximation which is subject to improvements.

==> anc/fps.v <==
(** *Formal Power Series *)

(** By Alvaro Pelayo, Vladimir Voevodsky and Michael A. Warren *)

(** January 2011 *)

(** Settings *)

Add Rec LoadPath "../Generalities".  Add Rec LoadPath "../hlevel1".
Add Rec LoadPath "../hlevel2".  Add Rec LoadPath
"../Proof_of_Extensionality".  Add Rec LoadPath "../Algebra".

Unset Automatic Introduction. (** This line has to be removed for the
file to compile with Coq8.2 *)

(** Imports *)

Require Export lemmas.

(** ** I. Summation in a commutative ring *)

Open Scope rng_scope.

Definition natsummation0 { R : commrng } ( upper : nat ) ( f : nat ->
R ) : R.  Proof.  intro R. intro upper. induction upper. intros. exact
( f 0%nat ). intros. exact ( ( IHupper f + ( f ( S upper ) ) ) ).
Defined.

Lemma natsummationpaths { R : commrng } { upper upper' : nat } ( u :
upper ~> upper' ) ( f : nat -> R ) : natsummation0 upper f ~>
natsummation0 upper' f.  Proof.  intros. destruct u. auto.  Defined.

Lemma natsummationpathsupperfixed { R : commrng } { upper : nat } ( f
f' : nat -> R ) ( p : forall x : nat, natleh x upper -> f x ~> f' x )
: natsummation0 upper f ~> natsummation0 upper f'.  Proof.  intros R
upper. induction upper. intros f f' p. simpl. apply p. apply
isreflnatleh.  intros. simpl. rewrite ( IHupper f f' ). rewrite ( p (
S upper ) ). apply idpath. apply isreflnatleh. intros x p'. apply
p. apply ( istransnatleh _ upper ). assumption. apply
natlthtoleh. apply natlthnsn.  Defined.

(* Here we consider summation of functions which are, in a fixed
interval, 0 for all but either the first or last value. *)

Lemma natsummationae0bottom { R : commrng } { f : nat -> R } ( upper :
nat ) ( p : forall x : nat, natlth 0 x -> f x ~> 0 ) : natsummation0
upper f ~> ( f 0%nat ).  Proof.  intros R f upper. induction
upper. auto. intro p.  simpl. rewrite ( IHupper ). rewrite ( p ( S
upper ) ). rewrite ( rngrunax1 R ). apply idpath. apply (
natlehlthtrans _ upper _ ). apply natleh0n. apply
natlthnsn. assumption.  Defined.

Lemma natsummationae0top { R : commrng } { f : nat -> R } ( upper :
nat ) ( p : forall x : nat, natlth x upper -> f x ~> 0 ) :
natsummation0 upper f ~> ( f upper ).  Proof.  intros R f
upper. induction upper. auto. intro p.  assert ( natsummation0 upper f
~> ( natsummation0 ( R := R ) upper ( fun x : nat => 0 ) ) ) as g.
apply natsummationpathsupperfixed. intros m q. apply p. exact (
natlehlthtrans m upper ( S upper ) q ( natlthnsn upper ) ).
simpl. rewrite g. assert ( natsummation0 ( R := R ) upper ( fun _ :
nat => 0 ) ~> 0 ) as g'. set ( g'' := fun x : nat => rngunel1 ( X := R
) ).  assert ( forall x : nat, natlth 0 x -> g'' x ~> 0 ) as q0. intro
k. intro pp. auto. exact ( natsummationae0bottom upper q0 ). rewrite
g'. rewrite ( rnglunax1 R ). apply idpath.  Defined.

Lemma natsummationshift0 { R : commrng } ( upper : nat ) ( f : nat ->
R ) : natsummation0 ( S upper ) f ~> ( natsummation0 upper ( fun x :
nat => f ( S x ) ) + f 0%nat ).  Proof.  intros R upper. induction
upper. intros f. simpl. apply R.  intros. change ( natsummation0 ( S
upper ) f + f ( S ( S upper ) ) ~> ( natsummation0 upper ( fun x : nat
=> f ( S x ) ) + f ( S ( S upper ) ) + f 0%nat ) ).  rewrite
IHupper. rewrite 2! ( rngassoc1 R ). rewrite ( rngcomm1 R ( f 0%nat )
_ ). apply idpath.  Defined.

Lemma natsummationshift { R : commrng } ( upper : nat ) ( f : nat -> R
) { i : nat } ( p : natleh i upper ) : natsummation0 ( S upper ) f ~>
( natsummation0 upper ( funcomp ( natcoface i ) f ) + f i ).  Proof.
intros R upper. induction upper. intros f i p. destruct i.  unfold
funcomp. apply R. assert empty. exact ( negnatlehsn0 i p
). contradiction.  intros f i p. destruct i. apply natsummationshift0.
destruct ( natlehchoice ( S i ) ( S upper ) p ) as [ h | k ].  change
( natsummation0 ( S upper ) f + f ( S ( S upper ) ) ~> ( natsummation0
( S upper ) ( funcomp ( natcoface ( S i ) ) f ) + f ( S i ) )
). rewrite ( IHupper f ( S i ) ).  simpl. unfold funcomp at 3. unfold
natcoface at 3. rewrite 2! ( rngassoc1 R ).  rewrite ( rngcomm1 R _ (
f ( S i ) ) ). simpl. rewrite ( natgehimplnatgtbfalse i upper ). apply
idpath. apply p. apply natlthsntoleh. assumption.  simpl. assert (
natsummation0 upper ( funcomp ( natcoface ( S i ) ) f ) ~>
natsummation0 upper f ) as h. apply
natsummationpathsupperfixed. intros m q. unfold funcomp.  unfold
natcoface. assert ( natlth m ( S i ) ) as q'. apply ( natlehlthtrans _
upper ).  assumption. rewrite k. apply natlthnsn. unfold natlth in q'.
rewrite q'. apply idpath.  rewrite <- h. unfold funcomp, natcoface at
3. simpl. rewrite ( natgehimplnatgtbfalse i upper ).  rewrite 2! (
rngassoc1 R ). rewrite ( rngcomm1 R ( f ( S ( S upper ) ) ) ). rewrite
k.  apply idpath. apply p.  Defined.

Lemma natsummationplusdistr { R : commrng } ( upper : nat ) ( f g :
nat -> R ) : natsummation0 upper ( fun x : nat => f x + g x ) ~> ( (
natsummation0 upper f ) + ( natsummation0 upper g ) ).  Proof.  intros
R upper. induction upper. auto. intros f g. simpl.  rewrite <- (
rngassoc1 R _ ( natsummation0 upper g ) _ ).  rewrite ( rngassoc1 R (
natsummation0 upper f ) ).  rewrite ( rngcomm1 R _ ( natsummation0
upper g ) ). rewrite <- ( rngassoc1 R ( natsummation0 upper f ) ).
rewrite <- ( IHupper f g ). rewrite ( rngassoc1 R ).  apply idpath.
Defined.

Lemma natsummationtimesdistr { R : commrng } ( upper : nat ) ( f : nat
-> R ) ( k : R ) : k * ( natsummation0 upper f ) ~> ( natsummation0
upper ( fun x : nat => k * f x ) ).  Proof.  intros R upper. induction
upper. auto. intros f k. simpl.  rewrite <- ( IHupper ). rewrite <- (
rngldistr R ).  apply idpath.  Defined.

Lemma natsummationtimesdistl { R : commrng } ( upper : nat ) ( f : nat
-> R ) ( k : R ) : ( natsummation0 upper f ) * k ~> ( natsummation0
upper ( fun x : nat => f x * k ) ).  Proof.  intros R upper. induction
upper. auto. intros f k. simpl.  rewrite <- IHupper. rewrite (
rngrdistr R ). apply idpath.  Defined.

Lemma natsummationsswapminus { R : commrng } { upper n : nat } ( f :
nat -> R ) ( q : natleh n upper ) : natsummation0 ( S ( minus upper n
) ) f ~> natsummation0 ( minus ( S upper ) n ) f.  Proof.  intros R
upper. induction upper. intros n f q. destruct n. auto. assert
empty. exact ( negnatlehsn0 n q ). contradiction.  intros n f
q. destruct n. auto. change ( natsummation0 ( S ( minus upper n ) ) f
~> natsummation0 ( minus ( S upper ) n ) f ). apply IHupper. apply q.
Defined.

(** The following lemma asserts that
$\sum^{n}_{k=0}\sum^{k}_{l=0}f(l,k-l)=\sum^{n}_{k=0}\sum^{n-k}_{l=0}f(k,l)$
*)

Lemma natsummationswap { R : commrng } ( upper : nat ) ( f : nat ->
nat -> R ) : natsummation0 upper ( fun i : nat => natsummation0 i (
fun j : nat => f j ( minus i j ) ) ) ~> ( natsummation0 upper ( fun k
: nat => natsummation0 ( minus upper k ) ( fun l : nat => f k l ) ) ).
Proof.  intros R upper. induction upper. auto.
  
  intros f. change ( natsummation0 upper (fun i : nat => natsummation0
  i (fun j : nat => f j ( minus i j))) + natsummation0 ( S upper ) (
  fun j : nat => f j ( minus ( S upper ) j ) ) ~> ( natsummation0
  upper (fun k : nat => natsummation0 (S upper - k) (fun l : nat => f
  k l)) + natsummation0 ( minus ( S upper ) ( S upper ) ) ( fun l :
  nat => f ( S upper ) l ) ) ).  change ( natsummation0 upper (fun i :
  nat => natsummation0 i (fun j : nat => f j ( minus i j))) + (
  natsummation0 upper ( fun j : nat => f j ( minus ( S upper ) j ) ) +
  f ( S upper ) ( minus ( S upper ) ( S upper ) ) ) ~> ( natsummation0
  upper (fun k : nat => natsummation0 (S upper - k) (fun l : nat => f
  k l)) + natsummation0 ( minus ( S upper ) ( S upper ) ) ( fun l :
  nat => f ( S upper ) l ) ) ).
  
  assert ( (natsummation0 upper (fun k : nat => natsummation0 ( S (
  minus upper k ) ) (fun l : nat => f k l)) ) ~> (natsummation0 upper
  (fun k : nat => natsummation0 (minus ( S upper ) k) (fun l : nat =>
  f k l)) ) ) as A.  apply natsummationpathsupperfixed. intros n
  q. apply natsummationsswapminus. exact q. rewrite <- A.  change (
  fun k : nat => natsummation0 (S ( minus upper k)) (fun l : nat => f
  k l) ) with ( fun k : nat => natsummation0 ( minus upper k ) ( fun l
  : nat => f k l ) + f k ( S ( minus upper k ) ) ).  rewrite (
  natsummationplusdistr upper _ ( fun k : nat => f k ( S ( minus upper
  k ) ) ) ). rewrite IHupper. rewrite minusnn0. rewrite ( rngassoc1
  R).  assert ( natsummation0 upper ( fun j : nat => f j ( minus ( S
  upper ) j ) ) ~> natsummation0 upper ( fun k : nat => f k ( S (
  minus upper k ) ) ) ) as g. apply
  natsummationpathsupperfixed. intros m q. rewrite pathssminus. apply
  idpath. apply ( natlehlthtrans _ upper ). assumption. apply
  natlthnsn.  rewrite g. apply idpath.  Defined.

(** * II. Reindexing along functions i : nat -> nat which are
automorphisms of the interval of summation.*)

Definition isnattruncauto ( upper : nat ) ( i : nat -> nat ) :=
dirprod ( forall x : nat, natleh x upper -> total2 ( fun y : nat =>
dirprod ( natleh y upper ) ( dirprod ( i y ~> x ) ( forall z : nat,
natleh z upper -> i z ~> x -> y ~> z ) ) ) ) ( forall x : nat, natleh
x upper -> natleh ( i x ) upper ).

Lemma nattruncautoisinj { upper : nat } { i : nat -> nat } ( p :
isnattruncauto upper i ) { n m : nat } ( n' : natleh n upper ) ( m' :
natleh m upper ) : i n ~> i m -> n ~> m.  Proof.  intros upper i p n m
n' m' h. assert ( natleh ( i m ) upper ) as q. apply
p. assumption. set ( x := pr1 p ( i m ) q ). set ( v := pr1 x ). set (
w := pr1 ( pr2 x ) ).  set ( y := pr1 ( pr2 ( pr2 x ) ) ). change (
pr1 x ) with v in w, y. assert ( v ~> n ) as a. apply ( pr2 x
). assumption. assumption. rewrite <- a. apply ( pr2 x
). assumption. apply idpath.  Defined.

Definition nattruncautopreimage { upper : nat } { i : nat -> nat } ( p
: isnattruncauto upper i ) { n : nat } ( n' : natleh n upper ) : nat
:= pr1 ( pr1 p n n' ).

Definition nattruncautopreimagepath { upper : nat } { i : nat -> nat }
( p : isnattruncauto upper i ) { n : nat } ( n' : natleh n upper ) : i
( nattruncautopreimage p n' ) ~> n := ( pr1 ( pr2 ( pr2 ( pr1 p n n' )
) ) ).

Definition nattruncautopreimageineq { upper : nat } { i : nat -> nat }
( p : isnattruncauto upper i ) { n : nat } ( n' : natleh n upper ) :
natleh ( nattruncautopreimage p n' ) upper := ( ( pr1 ( pr2 ( pr1 p n
n' ) ) ) ).

Definition nattruncautopreimagecanon { upper : nat } { i : nat -> nat
} ( p : isnattruncauto upper i ) { n : nat } ( n' : natleh n upper ) {
m : nat } ( m' : natleh m upper ) ( q : i m ~> n ) :
nattruncautopreimage p n' ~> m := ( pr2 ( pr2 ( pr2 ( pr1 p n n' ) ) )
) m m' q.

Definition nattruncautoinv { upper : nat } { i : nat -> nat } ( p :
isnattruncauto upper i ) : nat -> nat.  Proof.  intros upper i p
n. destruct ( natgthorleh n upper ) as [ l | r ].  exact n. exact (
nattruncautopreimage p r ).  Defined.

Lemma nattruncautoinvisnattruncauto { upper : nat } { i : nat -> nat }
( p : isnattruncauto upper i ) : isnattruncauto upper (
nattruncautoinv p ).  Proof.  intros. split. intros n n'. split with (
i n ). split. apply p. assumption. split. unfold
nattruncautoinv. destruct ( natgthorleh ( i n ) upper ) as [ l | r
]. assert empty. apply ( isirreflnatlth ( i n ) ).  apply (
natlehlthtrans _ upper ). apply
p. assumption. assumption. contradiction. apply ( nattruncautoisinj p
). apply ( nattruncautopreimageineq ). assumption. apply (
nattruncautopreimagepath p r ).  intros m x v.  unfold nattruncautoinv
in v. destruct ( natgthorleh m upper ) as [ l | r ].  assert
empty. apply ( isirreflnatlth upper ).  apply ( natlthlehtrans _ m
). assumption. assumption. contradiction.  rewrite <- v. apply (
nattruncautopreimagepath p r ).  intros x X. unfold
nattruncautoinv. destruct ( natgthorleh x upper ) as [ l | r
]. assumption. apply ( nattruncautopreimageineq p r ).  Defined.

Definition truncnattruncauto { upper : nat } { i : nat -> nat } ( p :
isnattruncauto ( S upper ) i ) : nat -> nat.  Proof.  intros upper i p
n.  destruct ( natlthorgeh ( i n ) ( S upper ) ) as [ l | r ].  exact
( i n ).  destruct ( natgehchoice _ _ r ) as [ a | b ]. exact ( i n ).
destruct ( isdeceqnat n ( S upper ) ) as [ h | k ]. exact ( i n ).
exact ( i ( S upper ) ).  Defined.

Lemma truncnattruncautobound { upper : nat } ( i : nat -> nat ) ( p :
isnattruncauto ( S upper ) i ) ( n : nat ) ( q : natleh n upper ) :
natleh ( truncnattruncauto p n ) upper.  Proof.  intros. unfold
truncnattruncauto. destruct ( natlthorgeh ( i n ) ( S upper) ) as [ l
| r ]. apply natlthsntoleh. assumption. destruct ( natgehchoice ( i n
) ( S upper ) ) as [ l' | r' ]. assert empty. apply ( isirreflnatlth (
i n ) ). apply ( natlehlthtrans _ ( S upper ) ). apply p. apply
natlthtoleh. apply ( natlehlthtrans _ upper ). assumption. apply
natlthnsn. assumption. contradiction. destruct ( isdeceqnat n ( S
upper ) ) as [ l'' | r'' ]. assert empty. apply ( isirreflnatlth upper
). apply ( natlthlehtrans _ ( S upper ) ). apply natlthnsn. rewrite <-
l''. assumption. contradiction. assert ( natleh ( i ( S upper ) ) ( S
upper ) ) as aux. apply p. apply isreflnatleh. destruct ( natlehchoice
_ _ aux ) as [ l''' | r''' ]. apply natlthsntoleh. assumption. assert
empty. apply r''. apply ( nattruncautoisinj p ). apply
natlthtoleh. apply ( natlehlthtrans _ upper ). assumption. apply
natlthnsn. apply isreflnatleh. rewrite r'. rewrite r'''. apply
idpath. contradiction.  Defined.

Lemma truncnattruncautoisinj { upper : nat } { i : nat -> nat } ( p :
isnattruncauto ( S upper ) i ) { n m : nat } ( n' : natleh n upper ) (
m' : natleh m upper ) : truncnattruncauto p n ~> truncnattruncauto p m
-> n ~> m.  Proof.  intros upper i p n m q r s.  apply (
nattruncautoisinj p ). apply natlthtoleh. apply ( natlehlthtrans _
upper ). assumption. apply natlthnsn. apply natlthtoleh. apply (
natlehlthtrans _ upper ). assumption. apply natlthnsn. unfold
truncnattruncauto in s. destruct ( natlthorgeh ( i n ) ( S upper ) )
as [ a0 | a1 ]. destruct ( natlthorgeh ( i m ) ( S upper ) ) as [ b0 |
b1 ]. assumption. assert empty. assert ( i m ~> S upper ) as f0.
destruct ( natgehchoice ( i m ) ( S upper ) b1 ) as [ l | l' ]. assert
empty.  apply ( isirreflnatlth ( S upper ) ). apply ( natlehlthtrans _
( i n ) ). rewrite
s. assumption. assumption. contradiction. assumption.  destruct (
natgehchoice ( i m ) ( S upper ) b1 ) as [ a00 | a10 ]. apply (
isirreflnatgth ( S upper ) ). rewrite f0 in a00. assumption. destruct
( isdeceqnat m ( S upper ) ) as [ a000 | a100 ]. rewrite s in
a0. rewrite f0 in a0. apply ( isirreflnatlth ( S upper )
). assumption.  assert ( i m ~> n ) as f1. apply ( nattruncautoisinj p
).  rewrite f0. apply isreflnatleh. apply natlthtoleh. apply (
natlehlthtrans _ upper ). assumption. apply natlthnsn. rewrite f0.
rewrite s. apply idpath.  apply ( isirreflnatlth upper ). apply (
natlthlehtrans _ n ). rewrite <- f1, f0. apply
natlthnsn. assumption. contradiction.  destruct ( natgehchoice ( i n )
( S upper ) a1 ) as [ a00 | a01 ].  assert empty. apply (
isirreflnatlth ( S upper ) ). apply ( natlthlehtrans _ ( i n )
). assumption. apply ( p ). apply natlthtoleh. apply ( natlehlthtrans
_ upper ). assumption. apply natlthnsn. contradiction.  destruct (
natlthorgeh ( i m ) ( S upper ) ) as [ b0 | b1 ]. destruct (
isdeceqnat n ( S upper ) ) as [ a000 | a001 ]. assumption. assert ( S
upper ~> m ) as f0. apply ( nattruncautoisinj p ). apply
isreflnatleh. apply natlthtoleh. apply ( natlehlthtrans _ upper
). assumption. apply natlthnsn. assumption. assert empty. apply
a001. rewrite f0. assert empty. apply ( isirreflnatlth ( S upper )
). apply ( natlehlthtrans _ upper ). rewrite f0. assumption. apply
natlthnsn. contradiction. contradiction.  destruct ( natgehchoice ( i
m ) ( S upper ) b1 ) as [ b00 | b01 ].  assert empty. apply (
isirreflnatlth ( i m ) ). apply ( natlehlthtrans _ ( S upper )
). apply p. apply ( natlthtoleh ). apply ( natlehlthtrans _ upper
). assumption. apply natlthnsn. assumption. contradiction. rewrite
b01.  rewrite a01. apply idpath.  Defined.

Lemma truncnattruncautoisauto { upper : nat } { i : nat -> nat } ( p :
isnattruncauto ( S upper ) i ) : isnattruncauto upper (
truncnattruncauto p ).  Proof.  intros. split. intros n q. assert (
natleh n ( S upper ) ) as q'. apply natlthtoleh. apply (
natlehlthtrans _ upper ). assumption. apply natlthnsn. destruct (
isdeceqnat ( nattruncautopreimage p q' ) ( S upper ) ) as [ i0 | i1
]. split with ( nattruncautopreimage p ( isreflnatleh ( S upper ) )
). split. assert ( natleh ( nattruncautopreimage p ( isreflnatleh ( S
upper ) ) ) ( S upper ) ) as aux. apply
nattruncautopreimageineq. destruct ( natlehchoice _ _ aux ) as [ l | r
]. apply natlthsntoleh. assumption. assert ( n ~> S upper ) as
f0. rewrite <- ( nattruncautopreimagepath p q' ).  rewrite i0. rewrite
<- r. rewrite ( nattruncautopreimagepath p ( isreflnatleh ( S upper) )
). rewrite r. apply idpath. assert empty.  apply ( isirreflnatlth ( S
upper ) ). apply ( natlehlthtrans _ upper ).  rewrite <-
f0. assumption. apply natlthnsn. contradiction.
  
  split. apply ( nattruncautoisinj p ). apply natlthtoleh. apply (
  natlehlthtrans _ upper ). apply truncnattruncautobound.  destruct (
  natlehchoice _ _ ( nattruncautopreimageineq p ( isreflnatleh ( S
  upper ) ) ) ) as [ l | r]. apply natlthsntoleh. assumption.  assert
  empty. assert ( S upper ~> n ) as f0. rewrite <- (
  nattruncautopreimagepath p ( isreflnatleh ( S upper ) ) ). rewrite
  r.  rewrite <- i0. rewrite ( nattruncautopreimagepath p q' ). apply
  idpath. apply ( isirreflnatlth ( S upper ) ). apply ( natlehlthtrans
  _ upper ). rewrite f0. assumption. apply
  natlthnsn. contradiction. apply natlthnsn. assumption. unfold
  truncnattruncauto. destruct ( isdeceqnat ( nattruncautopreimage p (
  isreflnatleh ( S upper ) ) ) ) as [ l | r ].  assert empty. assert (
  S upper ~> n ) as f0. rewrite <- ( nattruncautopreimagepath p (
  isreflnatleh ( S upper ) ) ). rewrite l.  rewrite <- i0. rewrite (
  nattruncautopreimagepath p q' ). apply idpath. apply (
  isirreflnatlth ( S upper ) ). apply ( natlehlthtrans _ upper
  ). rewrite f0. assumption. apply natlthnsn. contradiction.  destruct
  ( natlthorgeh ( i ( nattruncautopreimage p ( isreflnatleh ( S upper
  ) ) ) ) ( S upper ) ) as [ l' | r' ]. assert empty. apply (
  isirreflnatlth ( S upper ) ) . rewrite ( nattruncautopreimagepath p
  ) in l'. assumption. contradiction. destruct ( natgehchoice _ _ r' )
  as [ l'' | r'' ]. assert empty. apply ( isirreflnatlth ( S upper ) )
  . rewrite ( nattruncautopreimagepath p ) in
  l''. assumption. contradiction.  rewrite <- i0. rewrite (
  nattruncautopreimagepath p q' ). apply idpath.  intros x X y. apply
  ( nattruncautoisinj p ). apply nattruncautopreimageineq. apply
  natlthtoleh. apply ( natlehlthtrans _ upper ). assumption. apply
  natlthnsn.  unfold truncnattruncauto in y.  destruct ( natlthorgeh (
  i x ) ( S upper ) ) as [ l | r ].  assert ( S upper ~> x ) as
  f0. apply ( nattruncautoisinj p ). apply isreflnatleh. apply
  natlthtoleh. apply ( natlehlthtrans _ upper ). assumption. apply
  natlthnsn. rewrite <- i0.  rewrite y. rewrite (
  nattruncautopreimagepath p q' ). apply idpath. assert empty. apply (
  isirreflnatlth ( S upper ) ). apply ( natlehlthtrans _ upper
  ). rewrite f0. assumption. apply natlthnsn. contradiction. destruct
  ( isdeceqnat x ( S upper ) ) as [ l' | r' ]. assert empty. apply (
  isirreflnatlth ( S upper ) ). apply ( natlehlthtrans _ upper
  ). rewrite <- l'. assumption. apply
  natlthnsn. contradiction. destruct ( natgehchoice _ _ r ) as [ l'' |
  r'' ]. assert empty. apply ( isirreflnatlth n ). apply (
  natlehlthtrans _ ( S upper ) ). assumption. rewrite <-
  y. assumption. contradiction. rewrite ( nattruncautopreimagepath p _
  ). rewrite r''.  apply idpath.  split with ( nattruncautopreimage p
  q' ). split. destruct ( natlehchoice _ _ ( nattruncautopreimageineq
  p q' ) ) as [ l | r ]. apply natlthsntoleh. assumption.  assert
  empty. apply i1. assumption. contradiction.  split. unfold
  truncnattruncauto.  destruct ( natlthorgeh ( i (
  nattruncautopreimage p q' ) ) ( S upper ) ) as [ l | r ]. apply
  nattruncautopreimagepath. destruct ( natgehchoice _ _ r ) as [ l' |
  r' ]. apply nattruncautopreimagepath. assert empty. apply (
  isirreflnatlth ( S upper ) ). apply ( natlehlthtrans _ upper
  ). rewrite <- r'. rewrite ( nattruncautopreimagepath p q'
  ). assumption. apply natlthnsn. contradiction.

  intros x X y. apply ( nattruncautoisinj p ). apply ( pr1 p ). apply
  natlthtoleh. apply ( natlehlthtrans _ upper ). assumption. apply
  natlthnsn.  rewrite ( nattruncautopreimagepath p q' ). unfold
  truncnattruncauto in y. destruct ( natlthorgeh ( i x ) ( S upper ) )
  as [ l | r ]. rewrite y. apply idpath.  destruct ( isdeceqnat x ( S
  upper ) ) as [ l' | r' ]. assert empty. apply ( isirreflnatlth ( S
  upper ) ). apply ( natlehlthtrans _ upper ).  rewrite <-
  l'. assumption. apply natlthnsn. contradiction. destruct (
  natgehchoice _ _ r ). rewrite y. apply idpath. assert empty. apply
  i1.  apply ( nattruncautoisinj p ). apply ( nattruncautopreimageineq
  p ). apply isreflnatleh. rewrite ( nattruncautopreimagepath p q'
  ). rewrite y. apply idpath. contradiction.  apply
  truncnattruncautobound.  Defined.

Definition truncnattruncautoinv { upper : nat } { i : nat -> nat } ( p
: isnattruncauto ( S upper ) i ) : nat -> nat := nattruncautoinv (
truncnattruncautoisauto p ).

Lemma precompwithnatcofaceisauto { upper : nat } ( i : nat -> nat ) (
p : isnattruncauto ( S upper ) i ) ( bound : natlth 0 (
nattruncautopreimage p ( isreflnatleh ( S upper ) ) ) ) :
isnattruncauto upper (funcomp ( natcoface ( nattruncautopreimage p (
isreflnatleh ( S upper ) ) ) ) i ).  Proof.  intros. set ( v :=
nattruncautopreimage p ( isreflnatleh ( S upper ) ) ).  change (
nattruncautopreimage p ( isreflnatleh ( S upper ) ) ) with v in
bound. unfold isnattruncauto. split. intros m q.  unfold
funcomp. assert ( natleh m ( S upper ) ) as aaa. apply
natlthtoleh. apply natlehlthtrans with ( m := upper
). assumption. exact ( natlthnsn upper ).  set ( m' :=
nattruncautopreimage p aaa ).  destruct ( natlthorgeh m' v ) as [ l |
r ].  (* CASE m' < v *) split with m'. split. apply natlthsntoleh.
apply ( natlthlehtrans _ v ). assumption. apply (
nattruncautopreimageineq p _ ).  split. unfold natcoface. rewrite
l. apply ( nattruncautopreimagepath p aaa ).  intros n j w. assert (
natcoface v n ~> m' ) as f0. apply pathsinv0.  apply (
nattruncautopreimagecanon p aaa ). apply
natcofaceleh. assumption. assumption. rewrite <- f0. destruct (
natgthorleh v n ) as [ l' | r' ]. unfold natcoface. rewrite l'. apply
idpath.  assert empty. apply ( isirreflnatlth v ). apply (
natlehlthtrans _ n ). assumption. apply ( istransnatlth _ ( S n )
). apply natlthnsn. unfold natcoface in f0. rewrite (
natgehimplnatgtbfalse v n r' ) in f0. rewrite
f0. assumption. contradiction.  (* CASE v <= m' *) set ( j :=
nattruncautopreimagepath p aaa ). change ( nattruncautopreimage p aaa
) with m' in j.  set ( m'' := minus m' 1 ). assert ( natleh m'' upper
) as a0. destruct ( natlthorgeh 0 m' ) as [ h | h' ]. rewrite <- (
minussn1 upper ). apply minus1leh. assumption.  apply ( natlehlthtrans
_ upper ). apply natleh0n. apply natlthnsn. apply (
nattruncautopreimageineq ). destruct ( natgehchoice 0 m' h' ) as [ k |
k' ]. assert empty. apply ( negnatgth0n m' k ). contradiction. unfold
m''. rewrite <- k'. apply natleh0n.  destruct ( natgehchoice m' v r )
as [ l' | r' ]. assert ( natleh v m'' ) as a2. apply
natlthsntoleh. unfold m''. rewrite pathssminus. rewrite
minussn1. assumption. destruct ( natlehchoice 0 m' ( natleh0n m' ) )
as [ k | k' ]. assumption. assert empty. apply ( negnatgth0n v
). rewrite k'. assumption. contradiction.  assert ( i ( natcoface v
m'' ) ~> m ) as a1. unfold natcoface.  rewrite ( natgehimplnatgtbfalse
v m'' a2 ). unfold m''. rewrite pathssminus. rewrite
minussn1. assumption. destruct ( natlehchoice 0 m' ( natleh0n m' ) )
as [ k | k' ]. assumption. assert empty. apply ( negnatgth0n v
). rewrite k'. assumption. contradiction.  split with
m''. split. assumption. split. assumption. intros n s t.  assert (
natcoface v n ~> natcoface v m'' ) as g. assert ( natcoface v n ~> m'
) as g0. apply pathsinv0. apply ( nattruncautopreimagecanon p aaa
). apply natcofaceleh. assumption. assumption.  assert ( natcoface v
m'' ~> m' ) as g1. unfold m'. unfold nattruncautopreimage. apply
pathsinv0. apply ( nattruncautopreimagecanon p aaa ). apply
natcofaceleh. assumption.  assumption. rewrite g0, g1. apply idpath.
change ( idfun _ m'' ~> idfun _ n ). rewrite <- (
natcofaceretractisretract v ). unfold funcomp. rewrite g. apply
idpath.  assert empty. apply ( isirreflnatlth ( S upper ) ). apply (
natlehlthtrans _ upper ). assert ( S upper ~> m ) as g. rewrite <- (
nattruncautopreimagepath p ( isreflnatleh ( S upper ) ) ). change ( i
v ~> m ).  rewrite <- j. rewrite r'. apply idpath. rewrite
g. assumption. apply natlthnsn. contradiction.

      intros x X. unfold funcomp. assert ( natleh ( i ( natcoface v x
      ) ) ( S upper ) ) as a0. apply p. apply
      natcofaceleh. assumption.  destruct ( natlehchoice _ _ a0 ) as [
      l | r ]. apply natlthsntoleh. assumption. assert ( v ~>
      natcoface v x ) as g. unfold v. apply (
      nattruncautopreimagecanon p ( isreflnatleh ( S upper ) )
      ). unfold natcoface. destruct ( natgthorleh v x ) as [ a | b
      ]. unfold v in a. rewrite a. apply natlthtoleh. apply (
      natlehlthtrans _ upper ). assumption. apply natlthnsn. unfold v
      in b. rewrite ( natgehimplnatgtbfalse _ x b ). assumption.
      assumption. assert empty. destruct ( natgthorleh v x ) as [ a |
      b ].  unfold natcoface in g. rewrite a in g. apply (
      isirreflnatlth x ). rewrite g in a. assumption. unfold natcoface
      in g. rewrite ( natgehimplnatgtbfalse v x b ) in g. apply (
      isirreflnatlth x ). apply ( natlthlehtrans _ ( S x ) ). apply
      natlthnsn. rewrite <- g. assumption. contradiction.  Defined.

Lemma nattruncautocompstable { R : commrng } { upper : nat } ( i j :
nat -> nat ) ( p : isnattruncauto upper i ) ( p' : isnattruncauto
upper j ) : isnattruncauto upper ( funcomp j i ).  Proof.
intros. split. intros n n'. split with ( nattruncautopreimage p' (
nattruncautopreimageineq p n' ) ).  split. apply (
nattruncautopreimageineq p' ). split. unfold funcomp.  rewrite (
nattruncautopreimagepath p' _ ). rewrite ( nattruncautopreimagepath p
_ ). apply idpath. intros x X y. unfold funcomp in y.  apply (
nattruncautoisinj p' ). apply
nattruncautopreimageineq. assumption. apply ( nattruncautoisinj p
). apply p'. apply nattruncautopreimageineq. apply
p'. assumption. rewrite ( nattruncautopreimagepath p' ). rewrite (
nattruncautopreimagepath p ). rewrite y. apply idpath.  intros x
X. unfold funcomp. apply p. apply p'. assumption.  Defined.

Definition nattruncreverse ( upper : nat ) : nat -> nat.  Proof.
intros upper n. destruct ( natgthorleh n upper ) as [ h | k ]. exact
n. exact ( minus upper n ).  Defined.

Definition nattruncbottomtopswap ( upper : nat ) : nat -> nat.  Proof.
intros upper n. destruct ( isdeceqnat 0%nat n ) as [ h | k ]. exact (
upper ).  destruct ( isdeceqnat upper n ) as [ l | r ]. exact ( 0%nat
). exact n.  Defined.
         
Lemma nattruncreverseisnattruncauto ( upper : nat ) : isnattruncauto
upper ( nattruncreverse upper ).  Proof.  intros. unfold
isnattruncauto. split. intros m q.  set ( m' := minus upper m
). assert ( natleh m' upper ) as a0. apply minusleh.  assert (
nattruncreverse upper m' ~> m ) as a1.  unfold
nattruncreverse. destruct ( natgthorleh m' upper ). assert
empty. apply isirreflnatlth with ( n := m' ).  apply natlehlthtrans
with ( m := upper ).  assumption. assumption. contradiction. unfold
m'. rewrite doubleminuslehpaths. apply idpath. assumption. split with
m'. split. assumption. split. assumption.  intros n qq u. unfold
m'. rewrite <- u. unfold nattruncreverse.  destruct ( natgthorleh n
upper ) as [ l | r ].  assert empty. apply ( isirreflnatlth n ). apply
( natlehlthtrans _ upper
). assumption. assumption. contradiction. rewrite
doubleminuslehpaths. apply idpath. assumption.  intros x X. unfold
nattruncreverse. destruct ( natgthorleh x upper ) as [ l | r
]. assumption. apply minusleh.  Defined.

Lemma nattruncbottomtopswapselfinv ( upper n : nat ) :
nattruncbottomtopswap upper ( nattruncbottomtopswap upper n ) ~> n.
Proof.  intros. unfold nattruncbottomtopswap. destruct ( isdeceqnat
upper n ).  destruct ( isdeceqnat 0%nat n ). destruct ( isdeceqnat
0%nat upper ). rewrite <- i0. rewrite <- i1. apply idpath.  assert
empty. apply e. rewrite i0. rewrite i. apply idpath. contradiction.
destruct ( isdeceqnat 0%nat 0%nat ). assumption. assert empty. apply
e0. auto. contradiction.  destruct ( isdeceqnat 0%nat n ). destruct (
isdeceqnat 0%nat upper ). rewrite <- i. rewrite i0. apply idpath.
destruct ( isdeceqnat upper upper ). assumption. assert empty. apply
e1. auto. contradiction.  destruct ( isdeceqnat 0%nat n ). assert
empty. apply e0. assumption. contradiction.  destruct ( isdeceqnat
upper n ). assert empty. apply e. assumption. contradiction. auto.
Defined.

Lemma nattruncbottomtopswapbound ( upper n : nat ) ( p : natleh n
upper ) : natleh (nattruncbottomtopswap upper n ) upper.  Proof.
intros. unfold nattruncbottomtopswap. destruct (isdeceqnat 0%nat n
). auto.  destruct ( isdeceqnat upper n ). apply isreflnatleh. apply
isreflnatleh. destruct ( isdeceqnat upper n ). apply
natleh0n. assumption.  Defined.

Lemma nattruncbottomtopswapisnattruncauto ( upper : nat ) :
isnattruncauto upper ( nattruncbottomtopswap upper ).  Proof.
intros. unfold isnattruncauto. split.  intros m p. set ( m' :=
nattruncbottomtopswap upper m ).  assert ( natleh m' upper ) as
a0. apply nattruncbottomtopswapbound. assumption.  assert
(nattruncbottomtopswap upper m' ~> m) as a1.  apply
nattruncbottomtopswapselfinv.  split with
m'. split. assumption. split. assumption.  intros k q u. unfold
m'. rewrite <- u. rewrite nattruncbottomtopswapselfinv. apply
idpath. intros n p. apply nattruncbottomtopswapbound. assumption.
Defined.

Lemma isnattruncauto0S { upper : nat } { i : nat -> nat } ( p :
isnattruncauto (S upper) i ) ( j : i 0%nat ~> S upper ) :
isnattruncauto upper ( funcomp S i ).  Proof.  intros. unfold
isnattruncauto. split. intros m q.  set ( v := nattruncautopreimage p
(natlthtoleh m (S upper) (natlehlthtrans m upper (S upper) q
(natlthnsn upper)))).  destruct ( isdeceqnat 0%nat v ) as [ i0 | i1
]. assert empty. apply ( isirreflnatlth ( i 0%nat ) ). apply (
natlehlthtrans _ upper ). rewrite i0. unfold v. rewrite (
nattruncautopreimagepath ). assumption. rewrite j. apply
natlthnsn. contradiction.  assert ( natlth 0 v ) as aux. destruct (
natlehchoice _ _ ( natleh0n v ) ). assumption. assert empty. apply
i1. assumption. contradiction.  split with ( minus v 1
). split. rewrite <- ( minussn1 upper ).  apply ( minus1leh aux (
natlehlthtrans _ _ _ ( natleh0n upper ) ( natlthnsn upper ) ) (
nattruncautopreimageineq p ( natlthtoleh m ( S upper ) (
natlehlthtrans m upper ( S upper ) q ( natlthnsn upper ) ) ) )
). split. unfold funcomp.  rewrite pathssminus. rewrite
minussn1. apply nattruncautopreimagepath. assumption.  intros n uu
k. unfold funcomp in k. rewrite <- ( minussn1 n ).  assert ( v ~> S n
) as f.  apply ( nattruncautopreimagecanon p _
). assumption. assumption. rewrite f.  apply idpath.  intros x
X. unfold funcomp. assert ( natleh ( i ( S x ) ) ( S upper ) ) as
aux. apply p. assumption. destruct ( natlehchoice _ _ aux ) as [ h | k
]. apply natlthsntoleh. assumption. assert empty. assert ( 0%nat ~> S
x ) as ii. apply ( nattruncautoisinj p ). apply natleh0n. assumption.
rewrite j. rewrite k. apply idpath. apply ( isirreflnatlth ( S x ) ).
apply ( natlehlthtrans _ x ). rewrite <- ii. apply natleh0n. apply
natlthnsn. contradiction.  Defined.

(* The following lemma says that we may reindex sums along
automorphisms of the interval over which the finite summation is being
taken. *)

Lemma natsummationreindexing { R : commrng } { upper : nat } ( i : nat
-> nat ) ( p : isnattruncauto upper i ) ( f : nat -> R ) :
natsummation0 upper f ~> natsummation0 upper (funcomp i f ).  Proof.
intros R upper. induction upper. intros. simpl. unfold funcomp.
assert ( 0%nat ~> i 0%nat ) as f0. destruct ( natlehchoice ( i 0%nat )
0%nat ( pr2 p 0%nat ( isreflnatleh 0%nat ) ) ) as [ h | k ]. assert
empty. exact ( negnatlthn0 ( i 0%nat ) h ). contradiction. rewrite
k. apply idpath. rewrite <- f0. apply idpath.  intros. simpl (
natsummation0 ( S upper ) f ).  set ( j := nattruncautopreimagepath p
( isreflnatleh ( S upper ) ) ).  set ( v := nattruncautopreimage p (
isreflnatleh ( S upper ) ) ).  change ( nattruncautopreimage p (
isreflnatleh ( S upper ) ) ) with v in j.  destruct ( natlehchoice
0%nat v ( natleh0n v ) ).  set ( aaa := nattruncautopreimageineq p (
isreflnatleh ( S upper ) ) ). change ( nattruncautopreimage p (
isreflnatleh ( S upper ) ) ) with v in aaa.  destruct ( natlehchoice v
( S upper ) aaa ) as [ l | r ].  rewrite ( IHupper ( funcomp (
natcoface v ) i ) ).
  
  change ( funcomp ( funcomp ( natcoface v ) i ) f ) with ( funcomp (
  natcoface v ) ( funcomp i f ) ).  assert ( f ( S upper ) ~> (
  funcomp i f ) v ) as f0.  unfold funcomp.  rewrite j. apply
  idpath. rewrite f0.

  assert ( natleh v upper ) as aux. apply natlthsntoleh. assumption.
  rewrite ( natsummationshift upper ( funcomp i f ) aux ). apply
  idpath.  apply precompwithnatcofaceisauto. assumption.
   
  rewrite ( IHupper ( funcomp ( natcoface v ) i ) ). assert (
  natsummation0 upper ( funcomp ( funcomp ( natcoface v ) i) f ) ~>
  natsummation0 upper ( funcomp i f ) ) as f0.  apply
  natsummationpathsupperfixed. intros x X. unfold funcomp. unfold
  natcoface. assert ( natlth x v ) as a0. apply ( natlehlthtrans _
  upper ). assumption. rewrite r. apply natlthnsn. rewrite a0. apply
  idpath. rewrite f0. assert ( f ( S upper ) ~> ( funcomp i f ) ( S
  upper ) ) as f1. unfold funcomp.  rewrite <- r. rewrite j. rewrite
  <- r. apply idpath. rewrite f1. apply idpath.  apply
  precompwithnatcofaceisauto. assumption.  rewrite
  natsummationshift0. unfold funcomp at 2. rewrite i0. rewrite j.
  assert ( i 0%nat ~> S upper ) as j'. rewrite i0. rewrite j. apply
  idpath.  rewrite ( IHupper ( funcomp S i ) ( isnattruncauto0S p j' )
  ). apply idpath.  Defined.

(** * III. Formal Power Series *)

Definition seqson ( A : UU ) := nat -> A.

Lemma seqsonisaset ( A : hSet ) : isaset ( seqson A ).  Proof.
intros. unfold seqson. change ( isofhlevel 2 ( nat -> A ) ). apply
impredfun. apply A.  Defined.

Definition isasetfps ( R : commrng ) : isaset ( seqson R ) :=
seqsonisaset R.

Definition fps ( R : commrng ) : hSet := hSetpair _ ( isasetfps R ).

Definition fpsplus ( R : commrng ) : binop ( fps R ) := fun v w n => (
( v n ) + ( w n ) ).

Definition fpstimes ( R : commrng ) : binop ( fps R ) := fun s t n =>
natsummation0 n ( fun x : nat => ( s x ) * ( t ( minus n x ) ) ).

(* SOME TESTS OF THE SUMMATION AND FPSTIMES DEFINITIONS:

Definition test0 : seqson hz.  Proof.  intro n. induction n. exact
0. exact ( nattohz ( S n ) ).  Defined.

Eval lazy in ( hzabsval ( natsummation0 1 test0 ) ).

Definition test1 : seqson hz.  Proof.  intro n. induction n. exact ( 1
+ 1 ). exact ( ( 1 + 1 ) * IHn ).  Defined.

Eval lazy in ( hzabsval ( fpstimes hz test0 test1 0%nat ) ).

Eval lazy in ( hzabsval ( fpstimes hz test0 test1 1%nat ) ).

Eval lazy in ( hzabsval ( fpstimes hz test0 test1 2%nat ) ).

Eval lazy in ( hzabsval ( fpstimes hz test0 test1 3%nat ) ).

Eval lazy in ( hzabsval ( fpstimes hz test0 test1 4%nat ) ).  *)

Definition fpszero ( R : commrng ) : fps R := ( fun n : nat => 0 ).

Definition fpsone ( R : commrng ) : fps R.  Proof.  intros. intro
n. destruct n. exact 1. exact 0.  Defined.

Definition fpsminus ( R : commrng ) : fps R -> fps R := ( fun s n => -
( s n ) ).

Lemma ismonoidopfpsplus ( R : commrng ) : ismonoidop ( fpsplus R ).
Proof.  intros. unfold ismonoidop. split.  unfold isassoc.  intros s t
u. unfold fpsplus.  (* This is a hack which should work immediately
without such a workaround! *) change ( (fun n : nat => s n + t n + u
n) ~> (fun n : nat => s n + (t n + u n)) ). apply funextfun.  intro
n. apply R.
      
      unfold isunital. assert ( isunit ( fpsplus R ) ( fpszero R ) )
      as a.  unfold isunit.  split.  unfold islunit. intro s. unfold
      fpsplus. unfold fpszero.  change ( (fun n : nat => 0 + s n) ~> s
      ). apply funextfun.  intro n. apply rnglunax1.

        unfold isrunit. intro s. unfold fpsplus. unfold fpszero.
        change ( (fun n : nat => s n + 0) ~> s ). apply funextfun.
        intro n. apply rngrunax1.  exact ( tpair ( fpszero R ) a ).
        Defined.

Lemma isgropfpsplus ( R : commrng ) : isgrop ( fpsplus R ).  Proof.
intros. unfold isgrop.  assert ( invstruct ( fpsplus R ) (
ismonoidopfpsplus R ) ) as a.  unfold invstruct.  assert ( isinv
(fpsplus R) (unel_is (ismonoidopfpsplus R)) ( fpsminus R ) ) as b.
unfold isinv. split.  unfold islinv. intro s. unfold fpsplus. unfold
fpsminus. unfold unel_is.  simpl. unfold fpszero. apply
funextfun. intro n. exact ( rnglinvax1 R ( s n ) ).
    
    unfold isrinv. intro s. unfold fpsplus. unfold fpsminus. unfold
    unel_is.  simpl. unfold fpszero. apply funextfun. intro n. exact (
    rngrinvax1 R ( s n ) ).  exact ( tpair ( fpsminus R ) b ).  exact
    ( tpair ( ismonoidopfpsplus R ) a ).  Defined.

Lemma iscommfpsplus ( R : commrng ) : iscomm ( fpsplus R ).  Proof.
intros. unfold iscomm.  intros s t. unfold fpsplus.  change ((fun n :
nat => s n + t n) ~> (fun n : nat => t n + s n) ).  apply
funextfun. intro n. apply R.  Defined.

Lemma isassocfpstimes ( R : commrng ) : isassoc (fpstimes R).  Proof.
intros. unfold isassoc. intros s t u.  unfold fpstimes.

  assert ( (fun n : nat => natsummation0 n (fun x : nat =>
    natsummation0 ( minus n x) (fun x0 : nat => s x * ( t x0 * u (
    minus ( minus n x ) x0) )))) ~> (fun n : nat => natsummation0 n
    (fun x : nat => s x * natsummation0 ( minus n x) (fun x0 : nat =>
    t x0 * u ( minus ( minus n x ) x0)))) ) as A.  apply
    funextfun. intro n. apply
    natsummationpathsupperfixed. intros. rewrite
    natsummationtimesdistr. apply idpath. rewrite <- A.  assert ( (fun
    n : nat => natsummation0 n (fun x : nat => natsummation0 ( minus n
    x) (fun x0 : nat => s x * t x0 * u ( minus ( minus n x ) x0 ))))
    ~> (fun n : nat => natsummation0 n (fun x : nat => natsummation0 (
    minus n x) (fun x0 : nat => s x * ( t x0 * u ( minus ( minus n x )
    x0) )))) ) as B.  apply funextfun. intro n. apply
    maponpaths. apply funextfun. intro m. apply maponpaths. apply
    funextfun. intro x. apply R.  assert ( (fun n : nat =>
    natsummation0 n (fun x : nat => natsummation0 x (fun x0 : nat => s
    x0 * t ( minus x x0 ) * u ( minus n x )))) ~> (fun n : nat =>
    natsummation0 n (fun x : nat => natsummation0 ( minus n x) (fun x0
    : nat => s x * t x0 * u ( minus ( minus n x ) x0 )))) ) as C.
    apply funextfun. intro n.  set ( f := fun x : nat => ( fun x0 :
    nat => s x * t x0 * u ( minus ( minus n x ) x0 ) ) ).  assert (
    natsummation0 n ( fun x : nat => natsummation0 x ( fun x0 : nat =>
    f x0 ( minus x x0 ) ) ) ~> ( natsummation0 n ( fun x : nat =>
    natsummation0 ( minus n x ) ( fun x0 : nat => f x x0 ) ) ) ) as D.
    apply natsummationswap. unfold f in D.  assert ( natsummation0 n (
    fun x : nat => natsummation0 x ( fun x0 : nat => s x0 * t ( minus
    x x0 ) * u ( minus n x ) ) ) ~> natsummation0 n ( fun x : nat =>
    natsummation0 x ( fun x0 : nat => s x0 * t ( minus x x0 ) * u (
    minus ( minus n x0 ) ( minus x x0 ) ) ) ) ) as E.  apply
    natsummationpathsupperfixed. intros k p.  apply
    natsummationpathsupperfixed. intros l q. rewrite ( natdoubleminus
    p q ). apply idpath. rewrite E, D. apply idpath. rewrite <-
    B. rewrite <- C.  assert ( (fun n : nat => natsummation0 n (fun x
    : nat => natsummation0 x (fun x0 : nat => s x0 * t ( minus x x0))
    * u ( minus n x))) ~> (fun n : nat => natsummation0 n (fun x : nat
    => natsummation0 x (fun x0 : nat => s x0 * t ( minus x x0) * u (
    minus n x)))) ) as D.  apply funextfun. intro n. apply
    maponpaths. apply funextfun.  intro m. apply
    natsummationtimesdistl. rewrite <- D. apply idpath.  Defined.

Lemma natsummationandfpszero ( R : commrng ) : forall m : nat,
natsummation0 m ( fun x : nat => fpszero R x ) ~> ( @rngunel1 R ).
Proof.  intros R m. induction m. apply idpath. simpl. rewrite
IHm. rewrite ( rnglunax1 R ). apply idpath.  Defined.

Lemma ismonoidopfpstimes ( R : commrng ) : ismonoidop ( fpstimes R ).
Proof.  intros. unfold ismonoidop.  split. apply
isassocfpstimes. split with ( fpsone R). split. intro s.  unfold
fpstimes. change ( ( fun n : nat => natsummation0 n ( fun x : nat =>
fpsone R x * s ( minus n x ) ) ) ~> s ).  apply funextfun. intro
n. destruct n. simpl. rewrite ( rnglunax2 R ). apply idpath. rewrite
natsummationshift0. rewrite ( rnglunax2 R). rewrite minus0r. assert (
natsummation0 n ( fun x : nat => fpsone R ( S x ) * s ( minus n x ) )
~> ( ( natsummation0 n ( fun x : nat => fpszero R x ) ) ) ) as
f. apply natsummationpathsupperfixed. intros m m'. rewrite ( rngmult0x
R ). apply idpath.  change ( natsummation0 n ( fun x : nat => fpsone R
( S x ) * s ( minus n x ) ) + s ( S n ) ~> ( s ( S n ) ) ). rewrite
f. rewrite natsummationandfpszero. apply ( rnglunax1 R ).

 intros s. unfold fpstimes. change ( ( fun n : nat => natsummation0 n
  ( fun x : nat => s x * fpsone R ( minus n x ) ) ) ~> s ).  apply
  funextfun. intro n. destruct n. simpl. rewrite ( rngrunax2 R
  ). apply idpath. change ( natsummation0 n ( fun x : nat => s x *
  fpsone R ( minus ( S n ) x ) ) + s ( S n ) * fpsone R ( minus n n )
  ~> s ( S n ) ).  rewrite minusnn0. rewrite ( rngrunax2 R ). assert (
  natsummation0 n ( fun x : nat => s x * fpsone R ( minus ( S n ) x ))
  ~> ( ( natsummation0 n ( fun x : nat => fpszero R x ) ) ) ) as
  f. apply natsummationpathsupperfixed. intros m m'.  rewrite <-
  pathssminus. rewrite ( rngmultx0 R ). apply idpath. apply (
  natlehlthtrans _ n ). assumption. apply natlthnsn. rewrite
  f. rewrite natsummationandfpszero. apply ( rnglunax1 R ).  Defined.

Lemma iscommfpstimes ( R : commrng ) ( s t : fps R ) : fpstimes R s t
~> fpstimes R t s.  Proof.  intros. unfold fpstimes.  change ( ( fun n
: nat => natsummation0 n (fun x : nat => s x * t ( minus n x) ) ) ~>
(fun n : nat => natsummation0 n (fun x : nat => t x * s ( minus n x)))
). apply funextfun. intro n.
  
  
  assert ( natsummation0 n ( fun x : nat => s x * t ( minus n x ) ) ~>
  ( natsummation0 n ( fun x : nat => t ( minus n x ) * s x ) ) ) as
  a0.  apply maponpaths. apply funextfun. intro m. apply R.  assert (
  ( natsummation0 n ( fun x : nat => t ( minus n x ) * s x ) ) ~> (
  natsummation0 n ( funcomp ( nattruncreverse n ) ( fun x : nat => t x
  * s ( minus n x ) ) ) ) ) as a1.

  apply natsummationpathsupperfixed. intros m q. unfold
  funcomp. unfold nattruncreverse. destruct (natgthorleh m n ).
  assert empty. apply isirreflnatlth with ( n := n ). apply
  natlthlehtrans with ( m := m ). apply h. assumption. contradiction.
  apply maponpaths. apply maponpaths. apply pathsinv0. apply
  doubleminuslehpaths.  assumption.  assert ( ( natsummation0 n (
  funcomp ( nattruncreverse n ) ( fun x : nat => t x * s ( minus n x )
  ) ) ) ~> natsummation0 n ( fun x : nat => t x * s ( minus n x ) ) )
  as a2. apply pathsinv0. apply natsummationreindexing. apply
  nattruncreverseisnattruncauto. exact ( pathscomp0 a0 ( pathscomp0 a1
  a2 ) ).  Defined.

Lemma isldistrfps ( R : commrng ) ( s t u : fps R ) : fpstimes R s (
fpsplus R t u ) ~> ( fpsplus R ( fpstimes R s t ) ( fpstimes R s u )
).  Proof.  intros. unfold fpstimes. unfold fpsplus. change ((fun n :
nat => natsummation0 n (fun x : nat => s x * (t (minus n x) + u (
minus n x)))) ~> (fun n : nat => natsummation0 n (fun x : nat => s x *
t (minus n x)) + natsummation0 n (fun x : nat => s x * u (minus n x)))
).  apply funextfun. intro upper.  assert ( natsummation0 upper ( fun
x : nat => s x * ( t ( minus upper x ) + u ( minus upper x ) ) ) ~> (
natsummation0 upper ( fun x : nat => ( ( s x * t ( minus upper x ) ) +
( s x * u ( minus upper x ) ) ) ) ) ) as a0.  apply maponpaths. apply
funextfun. intro n. apply R.  assert ( ( natsummation0 upper ( fun x :
nat => ( ( s x * t ( minus upper x ) ) + ( s x * u ( minus upper x ) )
) ) ) ~> ( ( natsummation0 upper ( fun x : nat => s x * t ( minus
upper x ) ) ) + ( natsummation0 upper ( fun x : nat => s x * u ( minus
upper x ) ) ) ) ) as a1.  apply natsummationplusdistr.  exact (
pathscomp0 a0 a1 ).  Defined.

Lemma isrdistrfps ( R : commrng ) ( s t u : fps R ) : fpstimes R (
fpsplus R t u ) s ~> ( fpsplus R ( fpstimes R t s ) ( fpstimes R u s )
).  Proof.  intros. unfold fpstimes. unfold fpsplus. change ((fun n :
nat => natsummation0 n (fun x : nat => (t x + u x) * s ( minus n x )
)) ~> (fun n : nat => natsummation0 n (fun x : nat => t x * s ( minus
n x ) ) + natsummation0 n (fun x : nat => u x * s (minus n x))) ).
apply funextfun. intro upper.  assert ( natsummation0 upper ( fun x :
nat => ( t x + u x ) * s ( minus upper x ) ) ~> ( natsummation0 upper
( fun x : nat => ( ( t x * s ( minus upper x ) ) + ( u x * s ( minus
upper x ) ) ) ) ) ) as a0.  apply maponpaths. apply funextfun. intro
n. apply R.  assert ( ( natsummation0 upper ( fun x : nat => ( ( t x *
s ( minus upper x ) ) + ( u x * s ( minus upper x ) ) ) ) ) ~> ( (
natsummation0 upper ( fun x : nat => t x * s ( minus upper x ) ) ) + (
natsummation0 upper ( fun x : nat => u x * s ( minus upper x ) ) ) ) )
as a1.  apply natsummationplusdistr.  exact ( pathscomp0 a0 a1 ).
Defined.

Definition fpsrng ( R : commrng ) := setwith2binoppair ( hSetpair (
seqson R ) ( isasetfps R ) ) ( dirprodpair ( fpsplus R ) ( fpstimes R
) ).

Theorem fpsiscommrng ( R : commrng ) : iscommrng ( fpsrng R ).  Proof.
intro. unfold iscommrng. unfold iscommrngops. split. unfold
isrngops. split. split.  unfold isabgrop. split. exact ( isgropfpsplus
R ). exact ( iscommfpsplus R ). exact ( ismonoidopfpstimes R ).
unfold isdistr. split. unfold isldistr. intros. apply ( isldistrfps R
).  unfold isrdistr. intros. apply ( isrdistrfps R ). unfold
iscomm. intros. apply ( iscommfpstimes R ).  Defined.

Definition fpscommrng ( R : commrng ) : commrng := commrngpair (
fpsrng R ) ( fpsiscommrng R ).

Definition fpsshift { R : commrng } ( a : fpscommrng R ) : fpscommrng
R := fun n : nat => a ( S n ).

Lemma fpsshiftandmult { R : commrng } ( a b : fpscommrng R ) ( p : b
0%nat ~> 0 ) : forall n : nat, ( a * b ) ( S n ) ~> ( ( a * ( fpsshift
b ) ) n ).  Proof.  intros. induction n. change ( a * b ) with (
fpstimes R a b ). change ( a * fpsshift b ) with ( fpstimes R a (
fpsshift b ) ).  unfold fpstimes. unfold fpsshift. simpl. rewrite
p. rewrite ( rngmultx0 R ). rewrite ( rngrunax1 R ). apply idpath.
change ( a * b ) with ( fpstimes R a b ). change ( a * fpsshift b )
with ( fpstimes R a ( fpsshift b ) ). unfold fpsshift.  unfold
fpstimes. change ( natsummation0 (S (S n)) (fun x : nat => a x * b
(minus ( S (S n) ) x)) ) with ( ( natsummation0 ( S n ) ( fun x : nat
=> a x * b ( minus ( S ( S n ) ) x ) ) ) + a ( S ( S n ) ) * b ( minus
( S ( S n ) ) ( S ( S n ) ) ) ).  rewrite minusnn0. rewrite p. rewrite
( rngmultx0 R ). rewrite rngrunax1.  apply
natsummationpathsupperfixed. intros x j.  apply maponpaths. apply
maponpaths. rewrite pathssminus.  apply idpath. apply ( natlehlthtrans
_ ( S n ) _ ). assumption. apply natlthnsn.  Defined.

(** * IV. Apartness relation on formal power series *)

Lemma apartbinarysum0 ( R : acommrng ) ( a b : R ) ( p : a + b # 0 ) :
hdisj ( a # 0 ) ( b # 0 ).  Proof.  intros. intros P s. apply (
acommrng_acotrans R ( a + b ) a 0 p ). intro k.  destruct k as [ l | r
]. apply s. apply ii2. assert ( a + b # a ) as l'. apply l.  assert (
( a + b ) # ( a + 0 ) ) as l''. rewrite rngrunax1. assumption.  apply
( ( pr1 ( acommrng_aadd R ) ) a b 0 ). assumption. apply s.  apply
ii1. assumption.  Defined.

Lemma apartnatsummation0 ( R : acommrng ) ( upper : nat ) ( f : nat ->
R ) ( p : ( natsummation0 upper f ) # 0 ) : hexists ( fun n : nat =>
dirprod ( natleh n upper ) ( f n # 0 ) ).  Proof.  intros R
upper. induction upper. simpl. intros. intros P s. apply s. split with
0%nat.  split. intros g. simpl in g. apply
nopathsfalsetotrue. assumption. assumption.  intros. intros P s. simpl
in p. apply ( apartbinarysum0 R _ _ p ).  intro k. destruct k as [ l |
r ]. apply ( IHupper f l ). intro k.  destruct k as [ n ab ]. destruct
ab as [ a b ]. apply s. split with n. split.  apply ( istransnatleh _
upper _ ). assumption. apply natlthtoleh.  apply
natlthnsn. assumption. apply s. split with ( S upper ).  split. apply
isreflnatleh. assumption.  Defined.

Definition fpsapart0 ( R : acommrng ) : hrel ( fpscommrng R ) := fun s
t : fpscommrng R => ( hexists ( fun n : nat => ( s n # t n ) ) ).

Definition fpsapart ( R : acommrng ) : apart ( fpscommrng R ).  Proof.
intros. split with ( fpsapart0 R ).  split. intros s f. assert (
hfalse ) as i. apply f. intro k. destruct k as [ n p ].  apply (
acommrng_airrefl R ( s n ) p). apply i.  split. intros s t p P
j. apply p. intro k. destruct k as [ n q ].  apply j. split with
n. apply ( acommrng_asymm R ( s n ) ( t n ) q ).  intros s t u p P
j. apply p. intro k. destruct k as [ n q ].  apply ( acommrng_acotrans
R ( s n ) ( t n ) ( u n ) q ).  intro l. destruct l as [ l | r ].
apply j. apply ii1. intros v V. apply V. split with n. assumption.
apply j. apply ii2. intros v V. apply V. split with n. assumption.
Defined.

Lemma fpsapartisbinopapartplusl ( R : acommrng ) : isbinopapartl (
fpsapart R ) ( @op1 ( fpscommrng R ) ).  Proof.  intros. intros a b c
p. intros P s. apply p. intro k.  destruct k as [ n q ]. apply
s. change ( ( a + b ) n ) with ( ( a n ) + ( b n ) ) in q.  change ( (
a + c ) n ) with ( ( a n ) + ( c n ) ) in q.  split with n. apply ( (
pr1 ( acommrng_aadd R ) ) ( a n ) ( b n ) ( c n ) q ).  Defined.

Lemma fpsapartisbinopapartplusr ( R : acommrng ) : isbinopapartr (
fpsapart R ) ( @op1 ( fpscommrng R ) ).  Proof.  intros. intros a b c
p. rewrite ( rngcomm1 ( fpscommrng R ) ) in p. rewrite ( rngcomm1 (
fpscommrng R ) c ) in p.  apply ( fpsapartisbinopapartplusl _ a b c
). assumption.  Defined.

Lemma fpsapartisbinopapartmultl ( R : acommrng ) : isbinopapartl (
fpsapart R ) ( @op2 ( fpsrng R ) ).  Proof.  intros. intros a b c
p. intros P s. apply p. intro k.  destruct k as [ n q ]. change ( ( a
* b ) n ) with ( natsummation0 n ( fun x : nat => ( a x ) * ( b (
minus n x ) ) ) ) in q.  change ( ( a * c ) n ) with ( natsummation0 n
( fun x : nat => ( a x ) * ( c ( minus n x ) ) ) ) in q.  assert (
natsummation0 n ( fun x : nat => ( a x * b ( minus n x ) - ( a x * c (
minus n x ) ) ) ) # 0 ) as q'. assert ( natsummation0 n ( fun x : nat
=> ( a x * b ( minus n x ) ) ) - natsummation0 n ( fun x : nat => ( a
x * c ( minus n x ) ) ) # 0 ) as q''. apply aaminuszero. assumption.
assert ( (fun x : nat => a x * b (minus n x) - a x * c ( minus n x))
~> (fun x : nat => a x * b ( minus n x) + ( - 1%rng ) * ( a x * c (
minus n x)) ) ) as i.  apply funextfun. intro x. apply
maponpaths. rewrite <- ( rngmultwithminus1 R ). apply idpath.  rewrite
i. rewrite natsummationplusdistr. rewrite <- ( natsummationtimesdistr
n ( fun x : nat => a x * c ( minus n x ) ) ( - 1%rng ) ).  rewrite (
rngmultwithminus1 R ). assumption.  apply ( apartnatsummation0 R n _
q' ). intro k.  destruct k as [ m g ]. destruct g as [ g g' ].  apply
s. split with ( minus n m ). apply ( ( pr1 ( acommrng_amult R ) ) ( a
m ) ( b ( minus n m ) ) ( c ( minus n m ) ) ). apply
aminuszeroa. assumption.  Defined.

Lemma fpsapartisbinopapartmultr ( R : acommrng ) : isbinopapartr (
fpsapart R ) ( @op2 ( fpsrng R ) ).  Proof.  intros. intros a b c
p. rewrite ( rngcomm2 ( fpscommrng R ) ) in p. rewrite ( rngcomm2 (
fpscommrng R ) c ) in p.  apply ( fpsapartisbinopapartmultl _ a b c
). assumption.  Defined.

Definition acommrngfps ( R : acommrng ) : acommrng.  Proof.
intros. split with ( fpscommrng R ). split with ( fpsapart R
). split. split. apply ( fpsapartisbinopapartplusl R).  apply (
fpsapartisbinopapartplusr R ). split. apply (
fpsapartisbinopapartmultl R ). apply ( fpsapartisbinopapartmultr R ).
Defined.

Definition isacommrngapartdec ( R : acommrng ) := isapartdec ( ( pr1 (
pr2 R ) ) ).

Lemma leadingcoefficientapartdec ( R : aintdom ) ( a : fpscommrng R )
( is : isacommrngapartdec R ) ( p : a 0%nat # 0 ) : forall n : nat,
forall b : fpscommrng R, ( b n # 0 ) -> ( ( acommrngapartrel (
acommrngfps R ) ) ( a * b ) 0 ).  Proof.  intros R a is p n. induction
n. intros b q. intros P s. apply s.  split with 0%nat. change ( ( a *
b ) 0%nat ) with ( ( a 0%nat ) * ( b 0%nat ) ). apply
R. assumption. assumption.  intros b q. destruct ( is ( b 0%nat ) 0 )
as [ left | right ].  intros P s. apply s. split with 0%nat.  change (
( a * b ) 0%nat ) with ( ( a 0%nat ) * ( b 0%nat ) ).  apply
R. assumption. assumption.  assert ( ( acommrngapartrel ( acommrngfps
R ) ) ( a * ( fpsshift b ) ) 0 ) as j.  apply IHn. unfold
fpsshift. assumption. apply j. intro k. destruct k as [ k i ].  intros
P s. apply s. rewrite <- ( fpsshiftandmult a b right k ) in i. split
with ( S k ). assumption.  Defined.

Lemma apartdecintdom0 ( R : aintdom ) ( is : isacommrngapartdec R ) :
forall n : nat, forall a b : fpscommrng R, ( a n # 0 ) -> (
acommrngapartrel ( acommrngfps R ) b 0 ) -> ( acommrngapartrel (
acommrngfps R ) ( a * b ) 0 ).  Proof.  intros R is n. induction
n. intros a b p q. apply q. intros k. destruct k as [ k k0 ]. apply (
leadingcoefficientapartdec R a is p k ). assumption. intros a b p
q. destruct ( is ( a 0%nat ) 0 ) as [ left | right ].  apply q. intros
k. destruct k as [ k k0 ]. apply ( leadingcoefficientapartdec R a is
left k ). assumption.  assert ( acommrngapartrel ( acommrngfps R ) ( (
fpsshift a ) * b ) 0 ) as i.  apply IHn. unfold
fpsshift. assumption. assumption. apply i.  intros k. destruct k as [
k k0 ].  intros P s. apply s. split with ( S k ). rewrite
rngcomm2. rewrite fpsshiftandmult.  rewrite
rngcomm2. assumption. assumption.  Defined.
  
Theorem apartdectoisaintdomfps ( R : aintdom ) ( is :
isacommrngapartdec R ) : aintdom.  Proof.  intros R. split with (
acommrngfps R ).  split. intros P s. apply s. split with 0%nat. change
( ( @rngunel1 ( fpscommrng R ) ) 0%nat ) with ( @rngunel1 R ). change
( @rngunel2 R # ( @rngunel1 R ) ). apply R. intros a b p q.  apply
p. intro n. destruct n as [ n n0 ]. apply ( apartdecintdom0 R is n)
. assumption. assumption.  Defined.

Close Scope rng_scope.

(** END OF FILE *)

==> anc/frac.v <==
(** *The Heyting field of fractions for an apartness domain *)

(** By Alvaro Pelayo, Vladimir Voevodsky and Michael A. Warren *)

(** February 2011 and August 2012 *)

(** Settings *)

Add Rec LoadPath "../Generalities".  Add Rec LoadPath "../hlevel1".
Add Rec LoadPath "../hlevel2".  Add Rec LoadPath "../Algebra".

Unset Automatic Introduction. (** This line has to be removed for the
file to compile with Coq8.2 *)

(** Imports *)

Require Export lemmas.

(** * I. The field of fractions for an integrable domain with an
apartness relation *)

Open Scope rng_scope.

Section aint.

Variable A : aintdom.

Ltac permute := solve [ repeat rewrite rngassoc2; match goal with | [
  |- ?X ~> ?X ] => apply idpath | [ |- ?X * ?Y ~> ?X * ?Z ] => apply
  maponpaths; permute | [ |- ?Y * ?X ~> ?Z * ?X ] => apply (
  maponpaths ( fun x => x * X ) ); permute | [ |- ?X * ?Y ~> ?Y * ?X ]
  => apply rngcomm2 | [ |- ?X * ?Y ~> ?K ] => solve [ repeat rewrite
  <- rngassoc2; match goal with | [ |- ?H ~> ?V * X ] => rewrite (
  @rngcomm2 A V X ); repeat rewrite rngassoc2; apply maponpaths;
  permute end | repeat rewrite rngassoc2; match goal with | [ |- ?H ~>
  ?Z * ?V ] => repeat rewrite <- rngassoc2; match goal with | [ |- ?W
  * Z ~> ?L ] => rewrite ( @rngcomm2 A W Z ); repeat rewrite
  rngassoc2; apply maponpaths; permute end end ] |[ |- ?X * ( ?Y * ?Z
  ) ~> ?K ] => rewrite ( @rngcomm2 A Y Z ); permute end | repeat
  rewrite <- rngassoc2; match goal with | [ |- ?X * ?Y ~> ?X * ?Z ] =>
  apply maponpaths; permute | [ |- ?Y * ?X ~> ?Z * ?X ] => apply (
  maponpaths ( fun x => x * X ) ); permute | [ |- ?X * ?Y ~> ?Y * ?X ]
  => apply rngcomm2 end | apply idpath | idtac "The tactic permute
  does not apply to the current goal!" ].

Lemma azerorelcomp ( cd : dirprod A ( aintdomazerosubmonoid A ) ) ( ef
: dirprod A ( aintdomazerosubmonoid A ) ) ( p : ( pr1 cd ) * ( pr1 (
pr2 ef ) ) ~> ( ( pr1 ef ) * ( pr1 ( pr2 cd ) ) ) ) ( q : ( pr1 cd ) #
0 ) : ( pr1 ef ) # 0.  Proof.  intros. change ( ( @op2 A ( pr1 cd ) (
pr1 ( pr2 ef ) ) ) ~> ( @op2 A ( pr1 ef ) ( pr1 ( pr2 cd ) ) ) ) in p.
assert ( ( @op2 A ( pr1 cd ) ( pr1 ( pr2 ef ) ) ) # 0 ) as v. apply
A. assumption. apply ( pr2 ( pr2 ef ) ). rewrite p in v. apply ( pr1 (
timesazero v ) ).  Defined.
 
Lemma azerolmultcomp { a b c : A } ( p : a # 0 ) ( q : b # c ) : a * b
# a * c.  Proof.  intros. apply aminuszeroa. rewrite <-
rngminusdistr. apply ( pr2 A ). assumption.  apply
aaminuszero. assumption.  Defined.

Lemma azerormultcomp { a b c : A } ( p : a # 0 ) ( q : b # c ) : b * a
# c * a.  Proof.  intros. rewrite ( @rngcomm2 A b ). rewrite (
@rngcomm2 A c ). apply ( azerolmultcomp p q ).  Defined.

Definition afldfracapartrelpre : hrel ( dirprod A (
aintdomazerosubmonoid A ) ) := fun ab cd : _ => ( ( pr1 ab ) * ( pr1 (
pr2 cd ) ) ) # ( ( pr1 cd ) * ( pr1 ( pr2 ab ) ) ).

Lemma afldfracapartiscomprel : iscomprelrel ( eqrelcommrngfrac A (
aintdomazerosubmonoid A ) ) ( afldfracapartrelpre ).  Proof.  intros
ab cd ef gh p q. unfold afldfracapartrelpre.  destruct ab as [ a b
]. destruct b as [ b b' ].  destruct cd as [ c d ]. destruct d as [ d
d' ].  destruct ef as [ e f ]. destruct f as [ f f' ].  destruct gh as
[ g h ]. destruct h as [ h h' ].  simpl in *.
  
  apply uahp. intro u. apply p. intro p'. apply q. intro q'.  destruct
  p' as [ p' j ]. destruct p' as [ i p' ]. destruct q' as [ q' j'
  ]. destruct q' as [ i' q' ].  simpl in *.
  
  assert ( a * f * d * i * h * i' # e * b * d * i * h * i') as v0.
  assert ( a * f * d # e * b * d ) as v0. apply azerormultcomp. apply
  d'.  assumption.  assert ( a * f * d * i # e * b * d * i ) as
  v1. apply azerormultcomp.  assumption. assumption.  assert ( a * f *
  d * i * h # e * b * d * i * h ) as v2. apply azerormultcomp.  apply
  h'. assumption.  apply azerormultcomp. assumption. assumption.
  apply ( pr2 ( acommrng_amult A ) b ). apply ( pr2 ( acommrng_amult A
  ) f ). apply ( pr2 ( acommrng_amult A ) i ). apply ( pr2 (
  acommrng_amult A ) i' ).

  assert ( a * f * d * i * h * i' ~> c * h * b * f * i * i' ) as l.
  assert ( a * f * d * i * h * i' ~> a * d * i * f * h * i' ) as l0.
  change ( @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A a f ) d ) i ) h
  ) i' ~> @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A a d ) i ) f ) h )
  i' ).  permute. rewrite l0. rewrite j.  change ( @op2 A ( @op2 A (
  @op2 A ( @op2 A ( @op2 A c b ) i ) f ) h ) i' ~> @op2 A ( @op2 A (
  @op2 A ( @op2 A ( @op2 A c h ) b ) f ) i ) i' ). permute. rewrite l
  in v0.  assert ( e * b * d * i * h * i' ~> g * d * b * f * i * i' )
  as k.  assert ( @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A e b ) d )
  i ) h ) i' ~> @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A e h ) i' )
  i ) b ) d ) as k0. permute.  change ( @op2 A ( @op2 A ( @op2 A (
  @op2 A ( @op2 A e b ) d ) i ) h ) i' ~> @op2 A ( @op2 A ( @op2 A (
  @op2 A ( @op2 A g d ) b ) f ) i ) i' ). rewrite k0.  assert ( @op2 A
  ( @op2 A e h ) i' ~> @op2 A ( @op2 A g f ) i' ) as j''. assumption.
  rewrite j''. permute. rewrite k in v0. assumption.
  
  intro u. apply p. intro p'. apply q. intro q'.  destruct p' as [ p'
  j ]. destruct p' as [ i p' ]. destruct q' as [ q' j' ]. destruct q'
  as [ i' q' ].  simpl in *.

  assert ( c * h * b * f * i * i' # g * d * b * f * i * i' ) as v.
  apply azerormultcomp. apply q'. apply azerormultcomp.  apply p'.
  apply azerormultcomp. apply f'. apply azerormultcomp. apply
  b'. assumption.  apply ( pr2 ( acommrng_amult A ) d ). apply ( pr2 (
  acommrng_amult A ) h ).  apply ( pr2 ( acommrng_amult A ) i ). apply
  ( pr2 ( acommrng_amult A ) i' ).

  assert ( c * h * b * f * i * i' ~> a * f * d * h * i * i' ) as k.
  assert ( c * h * b * f * i * i' ~> c * b * i * f * h * i' ) as k0.
  change ( @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A c h ) b ) f ) i
  ) i' ~> @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A c b ) i ) f ) h )
  i' ). permute. rewrite k0. rewrite <- j.  change ( @op2 A ( @op2 A (
  @op2 A ( @op2 A ( @op2 A a d ) i ) f ) h ) i' ~> @op2 A ( @op2 A (
  @op2 A ( @op2 A ( @op2 A a f ) d ) h ) i ) i' ). permute. rewrite k
  in v.  assert ( g * d * b * f * i * i' ~> e * b * d * h * i * i' )
  as l.  assert ( g * d * b * f * i * i' ~> g * f * i' * d * i * b )
  as l0.  change ( @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A g d ) b
  ) f ) i ) i' ~> @op2 A ( @op2 A ( @op2 A ( @op2 A ( @op2 A g f ) i'
  ) d ) i ) b ). permute. rewrite l0. rewrite <- j'.  change (@op2 A (
  @op2 A ( @op2 A ( @op2 A ( @op2 A e h ) i' ) d ) i ) b ~> @op2 A (
  @op2 A ( @op2 A ( @op2 A ( @op2 A e b ) d ) h ) i ) i'
  ). permute. rewrite l in v. assumption.  Defined.

(** We now arrive at the apartness relation on the field of fractions
itself.*)

Definition afldfracapartrel := quotrel afldfracapartiscomprel.

Lemma isirreflafldfracapartrelpre : isirrefl afldfracapartrelpre.
Proof.  intros ab. apply acommrng_airrefl.  Defined.

Lemma issymmafldfracapartrelpre : issymm afldfracapartrelpre.  Proof.
intros ab cd.  apply ( acommrng_asymm A ).  Defined.

Lemma iscotransafldfracapartrelpre : iscotrans afldfracapartrelpre.
Proof.  intros ab cd ef p.  destruct ab as [ a b ]. destruct b as [ b
b' ]. destruct cd as [ c d ] . destruct d as [ d d' ] . destruct ef as
[ e f ]. destruct f as [ f f' ].  assert ( a * f * d # e * b * d ) as
v.  apply azerormultcomp. assumption. assumption.  apply ( (
acommrng_acotrans A ( a * f * d ) ( c * b * f ) ( e * b * d ) ) v
). intro u.  intros P k. apply k.  unfold afldfracapartrelpre in
*. simpl in *. destruct u as [ left | right ].  apply ii1. apply ( pr2
( acommrng_amult A ) f ).  assert ( @op2 A ( @op2 A a f ) d ~> @op2 A
( @op2 A a d ) f ) as i. permute.  change ( @op2 A ( @op2 A a d ) f #
@op2 A ( @op2 A c b ) f ). rewrite <- i. assumption.  apply ii2. apply
( pr2 ( acommrng_amult A ) b ).  assert ( @op2 A ( @op2 A c f ) b ~>
@op2 A ( @op2 A c b ) f ) as i. permute.  change ( @op2 A ( @op2 A c f
) b # @op2 A ( @op2 A e d ) b ). rewrite i.  assert ( @op2 A ( @op2 A
e d ) b ~> @op2 A ( @op2 A e b ) d ) as j. permute.  change ( @op2 A (
@op2 A c b ) f # @op2 A ( @op2 A e d ) b ). rewrite j.  assumption.
Defined.

Lemma isapartafldfracapartrel : isapart afldfracapartrel.  Proof.
intros. split. apply isirreflquotrel. exact (
isirreflafldfracapartrelpre ).  split. apply issymmquotrel. exact (
issymmafldfracapartrelpre ).  apply iscotransquotrel. exact (
iscotransafldfracapartrelpre ).  Defined.

Definition afldfracapart : apart ( commrngfrac A
(aintdomazerosubmonoid A)).  Proof.  intros. unfold apart. split with
afldfracapartrel. exact isapartafldfracapartrel.  Defined.

Lemma isbinapartlafldfracop1 : isbinopapartl afldfracapart op1.
Proof.  intros. unfold isbinopapartl.  assert ( forall a b c :
commrngfrac A ( aintdomazerosubmonoid A ), isaprop ( pr1
(afldfracapart) ( commrngfracop1 A ( aintdomazerosubmonoid A ) a b) (
commrngfracop1 A ( aintdomazerosubmonoid A ) a c) -> pr1
(afldfracapart ) b c) ) as int.  intros a b c. apply impred. intro
p. apply ( pr1 ( afldfracapart ) b c ).  apply ( setquotuniv3prop _ (
fun a b c => hProppair _ ( int a b c ) ) ).  intros ab cd ef
p. destruct ab as [ a b ]. destruct b as [ b b' ].  destruct cd as [ c
d ]. destruct d as [ d d' ]. destruct ef as [ e f ].  destruct f as [
f f' ]. unfold afldfracapart in *. simpl.  unfold
afldfracapartrel. unfold quotrel. rewrite setquotuniv2comm. unfold
afldfracapartrelpre.  simpl.

  assert ( afldfracapartrelpre ( dirprodpair ( @op1 A ( @op2 A d a ) (
  @op2 A b c ) ) ( @op ( aintdomazerosubmonoid A ) ( tpair b b' ) (
  tpair d d' ) ) ) ( dirprodpair ( @op1 A ( @op2 A f a ) ( @op2 A b e
  ) ) ( @op ( aintdomazerosubmonoid A ) ( tpair b b' ) ( tpair f f' )
  ) ) ) as u. apply p.  unfold afldfracapartrelpre in u. simpl in
  u. rewrite 2! ( @rngrdistr A ) in u.  repeat rewrite <- rngassoc2 in
  u. assert ( (@op2 (pr1rng (commrngtorng (acommrngtocommrng
  (pr1aintdom A)))) (@op2 (pr1rng (commrngtorng (acommrngtocommrng
  (pr1aintdom A)))) (@op2 (@pr1 setwith2binop (fun X : setwith2binop
  => @iscommrngops (pr1setwith2binop X) (@op1 X) (@op2 X))
  (acommrngtocommrng (pr1aintdom A))) d a) b) f) ~> (@op2 (pr1rng
  (commrngtorng (acommrngtocommrng (pr1aintdom A)))) (@op2 (pr1rng
  (commrngtorng (acommrngtocommrng (pr1aintdom A)))) (@op2 (@pr1
  setwith2binop (fun X : setwith2binop => @iscommrngops
  (pr1setwith2binop X) (@op1 X) (@op2 X)) (acommrngtocommrng
  (pr1aintdom A))) f a) b) d) ) as i.  permute. rewrite i in u. assert
  ( (@op2 (pr1rng (commrngtorng (acommrngtocommrng (pr1aintdom A))))
  (@op2 (pr1rng (commrngtorng (acommrngtocommrng (pr1aintdom A))))
  (@op2 (@pr1 setwith2binop (fun X : setwith2binop => @iscommrngops
  (pr1setwith2binop X) (@op1 X) (@op2 X)) (acommrngtocommrng
  (pr1aintdom A))) b c) b) f) ~> (@op2 (pr1rng (commrngtorng
  (acommrngtocommrng (pr1aintdom A)))) (@op2 (pr1rng (commrngtorng
  (acommrngtocommrng (pr1aintdom A)))) (@op2 (@pr1 setwith2binop (fun
  X : setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1 X)
  (@op2 X)) (acommrngtocommrng (pr1aintdom A))) c f) b) b) ) as
  j. permute. rewrite j in u.  assert ( (@op2 (pr1rng (commrngtorng
  (acommrngtocommrng (pr1aintdom A)))) (@op2 (pr1rng (commrngtorng
  (acommrngtocommrng (pr1aintdom A)))) (@op2 (@pr1 setwith2binop (fun
  X : setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1 X)
  (@op2 X)) (acommrngtocommrng (pr1aintdom A))) b e) b) d) ~> (@op2
  (pr1rng (commrngtorng (acommrngtocommrng (pr1aintdom A)))) (@op2
  (pr1rng (commrngtorng (acommrngtocommrng (pr1aintdom A)))) (@op2
  (@pr1 setwith2binop (fun X : setwith2binop => @iscommrngops
  (pr1setwith2binop X) (@op1 X) (@op2 X)) (acommrngtocommrng
  (pr1aintdom A))) e d) b) b) ) as j'. permute. rewrite j' in u.
  apply ( pr2 ( acommrng_amult A ) b ).  apply ( pr2 ( acommrng_amult
  A ) b ).  apply ( pr1 ( acommrng_aadd A) ( f * a * b * d )
  ). assumption.  Defined.

Lemma isbinapartrafldfracop1 : isbinopapartr afldfracapart op1.
Proof.  intros a b c. rewrite ( rngcomm1 ). rewrite ( rngcomm1 _ c
). apply isbinapartlafldfracop1.  Defined.

Lemma isbinapartlafldfracop2 : isbinopapartl afldfracapart op2.
Proof.  intros. unfold isbinopapartl.  assert ( forall a b c :
commrngfrac A ( aintdomazerosubmonoid A ), isaprop ( pr1
(afldfracapart ) ( commrngfracop2 A ( aintdomazerosubmonoid A ) a b) (
commrngfracop2 A ( aintdomazerosubmonoid A ) a c) -> pr1
(afldfracapart ) b c) ) as int.  intros a b c. apply impred. intro
p. apply ( pr1 ( afldfracapart ) b c ).  apply ( setquotuniv3prop _ (
fun a b c => hProppair _ ( int a b c ) ) ).  intros ab cd ef p.
  
  destruct ab as [ a b ]. destruct b as [ b b' ].  destruct cd as [ c
  d ]. destruct d as [ d d' ]. destruct ef as [ e f ].  destruct f as
  [ f f' ].
  
  assert ( afldfracapartrelpre ( dirprodpair ( ( a * c ) ) ( @op (
  aintdomazerosubmonoid A ) ( tpair b b' ) ( tpair d d' ) ) ) (
  dirprodpair ( a * e ) ( @op ( aintdomazerosubmonoid A ) ( tpair b b'
  ) ( tpair f f' ) ) ) ) as u. apply p.  unfold afldfracapart in
  *. simpl. unfold afldfracapartrel.  unfold quotrel. rewrite (
  setquotuniv2comm ( eqrelcommrngfrac A ( aintdomazerosubmonoid A ) )
  ).  unfold afldfracapartrelpre in *. simpl. simpl in u.  apply ( pr2
  ( acommrng_amult A ) a ). apply ( pr2 ( acommrng_amult A ) b ).


  assert ( c * f * a * b ~> (@op2 (@pr1 setwith2binop (fun X :
  setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1 X) (@op2
  X)) (acommrngtocommrng (pr1aintdom A))) (@op2 (@pr1 setwith2binop
  (fun X : setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1
  X) (@op2 X)) (acommrngtocommrng (pr1aintdom A))) a c) (@op2 (@pr1
  setwith2binop (fun X : setwith2binop => @iscommrngops
  (pr1setwith2binop X) (@op1 X) (@op2 X)) (acommrngtocommrng
  (pr1aintdom A))) b f)) ) as i. change ( c * f * a * b ~> a * c * ( b
  * f ) ). permute.  change ( c * f * a * b # e * d * a * b ). rewrite
  i.  assert ( e * d * a * b ~> (@op2 (@pr1 setwith2binop (fun X :
  setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1 X) (@op2
  X)) (acommrngtocommrng (pr1aintdom A))) (@op2 (@pr1 setwith2binop
  (fun X : setwith2binop => @iscommrngops (pr1setwith2binop X) (@op1
  X) (@op2 X)) (acommrngtocommrng (pr1aintdom A))) a e) (@op2 (@pr1
  setwith2binop (fun X : setwith2binop => @iscommrngops
  (pr1setwith2binop X) (@op1 X) (@op2 X)) (acommrngtocommrng
  (pr1aintdom A))) b d)) ) as i'. change ( e * d * a * b ~> a * e * (
  b * d ) ). permute.  rewrite i'. assumption.  Defined.

Lemma isbinapartrafldfracop2 : isbinopapartr (afldfracapart ) op2.
Proof.  intros a b c. rewrite rngcomm2. rewrite ( rngcomm2 _ c
). apply isbinapartlafldfracop2.  Defined.

Definition afldfrac0 : acommrng.  Proof.  intros. split with (
commrngfrac A ( aintdomazerosubmonoid A ) ).  split with (
afldfracapart ). split.  split. apply ( isbinapartlafldfracop1
). apply ( isbinapartrafldfracop1 ).  split. apply (
isbinapartlafldfracop2 ). apply ( isbinapartrafldfracop2 ).  Defined.

Definition afldfracmultinvint ( ab : dirprod A ( aintdomazerosubmonoid
A ) ) ( is : afldfracapartrelpre ab ( dirprodpair ( @rngunel1 A ) (
unel ( aintdomazerosubmonoid A ) )) ) : dirprod A (
aintdomazerosubmonoid A ).  Proof.  intros. destruct ab as [ a b
]. destruct b as [ b b' ].  split with b. simpl in is. split with
a. unfold afldfracapartrelpre in is. simpl in is.  change ( a # 0
). rewrite ( @rngmult0x A ) in is. rewrite ( @rngrunax2 A ) in
is. assumption.  Defined.

Definition afldfracmultinv ( a : afldfrac0 ) ( is : a # 0 ) :
multinvpair afldfrac0 a.  Proof.  intros. assert ( forall b :
afldfrac0, isaprop ( b # 0 -> multinvpair afldfrac0 b ) ) as int.
intros. apply impred. intro p. apply ( isapropmultinvpair afldfrac0 ).
assert ( forall b : afldfrac0, b # 0 -> multinvpair afldfrac0 b ) as
p.  apply ( setquotunivprop _ ( fun x0 => hProppair _ ( int x0 ) ) ).
intros bc q.  destruct bc as [ b c ].  assert ( afldfracapartrelpre (
dirprodpair b c ) ( dirprodpair ( @rngunel1 A ) ( unel (
aintdomazerosubmonoid A ) ) ) ) as is'.  apply q. split with
(setquotpr (eqrelcommrngfrac A (aintdomazerosubmonoid A)) (
afldfracmultinvint ( dirprodpair b c ) is' ) ).
  
  split.  change ( setquotpr ( eqrelcommrngfrac A (
  aintdomazerosubmonoid A ) ) ( dirprodpair ( @op2 A ( pr1 (
  afldfracmultinvint ( dirprodpair b c ) is' ) ) b ) ( @op (
  aintdomazerosubmonoid A ) ( pr2 ( afldfracmultinvint ( dirprodpair b
  c ) is' ) ) c ) ) ~> ( commrngfracunel2 A ( aintdomazerosubmonoid A
  ) ) ).  apply iscompsetquotpr. unfold commrngfracunel2int.  destruct
  c as [ c c' ]. simpl.  apply total2tohexists. split with (
  carrierpair ( fun x : pr1 A => x # 0 ) 1 ( pr1 ( pr2 A ) ) ).
  simpl. rewrite 3! ( @rngrunax2 A ).  rewrite ( @rnglunax2 A ). apply
  ( @rngcomm2 A ).

  change ( setquotpr ( eqrelcommrngfrac A ( aintdomazerosubmonoid A )
 ) ( dirprodpair ( @op2 A b ( pr1 ( afldfracmultinvint ( dirprodpair b
 c ) is' ) ) ) ( @op ( aintdomazerosubmonoid A ) c ( pr2 (
 afldfracmultinvint ( dirprodpair b c ) is' ) ) ) ) ~> (
 commrngfracunel2 A ( aintdomazerosubmonoid A ) ) ).  apply
 iscompsetquotpr. destruct c as [ c c' ]. simpl. apply
 total2tohexists.  split with ( carrierpair ( fun x : pr1 A => x # 0 )
 1 ( pr1 ( pr2 A ) ) ).  simpl. rewrite 3! ( @rngrunax2 A ). rewrite (
 @rnglunax2 A ). apply ( @rngcomm2 A ).  apply p. assumption.
 Defined.
 
Theorem afldfracisafld : isaafield afldfrac0.  Proof.  intros. split.
change ( ( afldfracapartrel ) ( @rngunel2 ( commrngfrac A (
aintdomazerosubmonoid A ) ) ) ( @rngunel1 ( commrngfrac A (
aintdomazerosubmonoid A ) ) ) ).  unfold afldfracapartrel. cut ( (
@op2 A ( @rngunel2 A ) ( @rngunel2 A ) ) # ( @op2 A ( @rngunel1 A ) (
@rngunel2 A ) ) ).  intro v. apply v. rewrite 2! ( @rngrunax2 A
). apply A.
  
  intros a p. apply afldfracmultinv. assumption.  Defined.
 
Definition afldfrac := afldpair afldfrac0 afldfracisafld.

End aint.

Close Scope rng_scope.
(** END OF FILE *)

==> anc/lemmas.v <==
(** *Fixing notation, terminology and basic lemmas *)

(** By Alvaro Pelayo, Vladimir Voevodsky and Michael A. Warren *)

(** Settings *)

Add Rec LoadPath "../Generalities".  Add Rec LoadPath "../hlevel1".
Add Rec LoadPath "../hlevel2".

Unset Automatic Introduction. (** This line has to be removed for the
file to compile with Coq8.2 *)

(** Imports *)

Require Export hSet.

Require Export hnat.

Require Export hz.

(*Require Export finitesets.

Require Export stnfsets.*)

(** Fixing some notation *)

(** * Notation, terminology and very basic facts *)

Notation "x ~> y" := ( paths x y ) ( at level 50 ) : type_scope.

Implicit Arguments tpair [ T P ].

Lemma pathintotalfiber ( B : UU ) ( E : B -> UU ) ( b0 b1 : B ) ( e0 :
E b0 ) ( e1 : E b1 ) ( p0 : b0 ~> b1 ) ( p1 : transportf E p0 e0 ~> e1
) : ( tpair b0 e0 ) ~> ( tpair b1 e1 ).  Proof.  intros. destruct p0,
p1. apply idpath.  Defined.

Definition neq ( X : UU0 ) : X -> X -> hProp := fun x y : X =>
hProppair (neg (x ~> y)) (isapropneg (x ~> y)).

Definition pathintotalpr1 { B : UU } { E : B -> UU } { v w : total2 E
} ( p : v ~> w ) : ( pr1 v ) ~> ( pr1 w ) := maponpaths ( fun x => pr1
x ) p.

Lemma isinclisinj { A B : UU } { f : A -> B } ( p : isincl f ) { a b :
A } ( p : f a ~> f b ) : a ~> b.  Proof.  intros. set ( q := p ( f a )
). set ( a' := hfiberpair f a ( idpath ( f a ) ) ).  set ( b' :=
hfiberpair f b ( pathsinv0 p0 ) ). assert ( a' ~> b' ) as p1. apply (
p ( f a ) ).  apply ( pathintotalpr1 p1 ).  Defined.

(** * I. Lemmas on natural numbers *)

Lemma minus0r ( n : nat ) : minus n 0 ~> n.  Proof.  intros
n. destruct n. apply idpath. apply idpath.  Defined.

Lemma minusnn0 ( n : nat ) : minus n n ~> 0%nat.  Proof.
intro. induction n. apply idpath. assumption.  Defined.

Lemma minussn1 ( n : nat ) : minus ( S n ) 1 ~> n.  Proof.
intro. destruct n. apply idpath. apply idpath.  Defined.

Lemma minussn1non0 ( n : nat ) ( p : natlth 0 n ) : S ( minus n 1 ) ~>
n.  Proof.  intro. destruct n. intro p. assert empty. exact (
isirreflnatlth 0%nat p ). contradiction. intro. apply
maponpaths. apply minus0r.  Defined.

Lemma minusleh ( n m : nat ) : natleh ( minus n m ) n.  Proof.  intros
n. induction n. intros m. apply isreflnatleh.  intros m. destruct
m. apply isreflnatleh. exact ( istransnatleh ( minus n m ) n ( S n ) (
IHn m ) ( natlthtoleh n ( S n ) ( natlthnsn n ) ) ).  Defined.

Lemma minus1leh { n m : nat } ( p : natlth 0 n ) ( q : natlth 0 m ) (
r : natleh n m ) : natleh ( minus n 1 ) ( minus m 1 ).  Proof.  intro
n. destruct n. auto. intros m p q r. destruct m. assert empty. exact (
isirreflnatlth 0%nat q ). contradiction. assert ( natleh n m ) as
a. apply r. assert ( natleh ( minus n 0%nat ) m ) as a0. exact (
transportf ( fun x : nat => natleh x m ) ( pathsinv0 ( minus0r n ) ) a
). exact ( transportf ( fun x : nat => natleh ( minus n 0 ) x ) (
pathsinv0 ( minus0r m ) ) a0 ).  Defined.

Lemma minuslth ( n m : nat ) ( p : natlth 0 n ) ( q : natlth 0 m ) :
natlth ( minus n m ) n.  Proof.  intro n. destruct n. auto. intros m p
q. destruct m. assert empty. exact ( isirreflnatlth 0%nat q
). contradiction. apply ( natlehlthtrans _ n _ ). apply ( minusleh n m
). apply natlthnsn.  Defined.

Lemma natlthsntoleh ( n m : nat ) : natlth m ( S n ) -> natleh m n.
Proof.  intro. induction n. intros m p. destruct m. apply
isreflnatleh. assert ( natlth m 0 ) as q. apply p. intro. unfold
natlth in q. exact ( negnatgth0n m q ).  intros m p. destruct m. apply
natleh0n. apply ( IHn m ). assumption.  Defined.

Lemma natlthminus0 { n m : nat } ( p : natlth m n ) : natlth 0 ( minus
n m ).  Proof.  intro n. induction n. intros m p. assert empty. exact
( negnatlthn0 m p ). contradiction. intros m p. destruct
m. auto. apply IHn. apply p.  Defined.

Lemma natlthsnminussmsn ( n m : nat ) ( p : natlth m n ) : natlth (
minus ( S n ) ( S m ) ) ( S n ).  Proof.  intro. induction n. intros m
p. assert empty. apply
nopathsfalsetotrue. assumption. contradiction. intros m p. destruct
m. assert ( minus ( S ( S n ) ) 1 ~> S n ) as f. destruct
n. auto. auto. rewrite f. apply natlthnsn. apply ( istransnatlth _ ( S
n ) _ ). apply IHn. assumption. apply natlthnsn.  Defined.

Lemma natlehsnminussmsn ( n m : nat ) ( p : natleh m n ) : natleh (
minus ( S n ) ( S m ) ) ( S n ).  Proof.  intro n. induction n. intros
m p X. assert empty. apply nopathsfalsetotrue. assumption.
assumption. intros m p.  destruct m. apply natlthtoleh. apply
natlthnsn.  apply ( istransnatleh _ ( S n ) _ ). apply
IHn. assumption. apply natlthtoleh. apply natlthnsn.  Defined.

Lemma pathssminus ( n m : nat ) ( p : natlth m ( S n ) ) : S ( minus n
m ) ~> minus ( S n ) m.  Proof.  intro n. induction n. intros m
p. destruct m. auto. assert empty. apply nopathstruetofalse. apply
pathsinv0. assumption. contradiction. intros m p. destruct
m. auto. apply IHn. apply p.  Defined.

Lemma natlehsminus ( n m : nat ) : natleh ( minus ( S n ) m ) ( S (
minus n m ) ).  Proof.  intro n. induction n. intros m X. apply
nopathstruetofalse. apply pathsinv0. destruct
m. assumption. assumption. intros m. destruct m. apply
isreflnatleh. apply IHn.  Defined.

Lemma natlthssminus { n m l : nat } ( p : natlth m ( S n ) ) ( q :
natlth l ( S ( minus ( S n ) m ) ) ) : natlth l ( S ( S n ) ).  Proof.
intro n. intros m l p q. apply ( natlthlehtrans _ ( S ( minus ( S n )
m ) ) ).  assumption. destruct m. apply isreflnatleh. apply
natlthtoleh.  apply natlthsnminussmsn. assumption.  Defined.

Lemma natdoubleminus { n k l : nat } ( p : natleh k n ) ( q : natleh l
k ) : ( minus n k) ~> ( minus ( minus n l ) ( minus k l ) ).  Proof.
intro n. induction n. auto. intros k l p q. destruct k.  destruct l.
auto. assert empty. exact ( negnatlehsn0 l q ). contradiction.
destruct l. auto. apply ( IHn k l ). assumption. assumption.  Defined.

Lemma minusnleh1 ( n m : nat ) ( p : natlth m n ) : natleh m ( minus n
1 ).  Proof.  intro n. destruct n.  intros m p. assert empty. exact (
negnatlthn0 m p ). contradiction.  intros m p. destruct m. apply
natleh0n. apply natlthsntoleh. change ( minus ( S n ) 1 ) with ( minus
n 0 ). rewrite minus0r. assumption.  Defined.

Lemma doubleminuslehpaths ( n m : nat ) ( p : natleh m n ) : minus n (
minus n m ) ~> m.  Proof.  intro n. induction n. intros m p. destruct
( natlehchoice m 0 p ) as [ h | k ]. assert empty. apply negnatlthn0
with ( n := m ). assumption. contradiction.  simpl. apply
pathsinv0. assumption.

  intros. destruct m. simpl. apply minusnn0. change ( minus ( S n ) (
minus n m ) ~> S m ). rewrite <- pathssminus. rewrite IHn. apply
idpath. assumption. apply ( minuslth ( S n ) ( S m ) ). apply (
natlehlthtrans _ n ). apply natleh0n. apply natlthnsn. apply (
natlehlthtrans _ m ). apply natleh0n. apply natlthnsn.  Defined.

Lemma boolnegtrueimplfalse ( v : bool ) ( p : neg ( v ~> true ) ) : v
~> false.  Proof.  intros. destruct v. assert empty. apply
p. auto. contradiction. auto.  Defined.

Definition natcoface ( i : nat ) : nat -> nat.  Proof.  intros i
n. destruct ( natgtb i n ). exact n. exact ( S n ).  Defined.

Lemma natcofaceleh ( i n upper : nat ) ( p : natleh n upper ) : natleh
( natcoface i n ) ( S upper ).  Proof.  intros. unfold
natcoface. destruct ( natgtb i n ). apply natlthtoleh.  apply (
natlehlthtrans _ upper ). assumption. apply natlthnsn. apply p.
Defined.

Lemma natgehimplnatgtbfalse ( m n : nat ) ( p : natgeh n m ) : natgtb
m n ~> false.  Proof.  intros. unfold natgeh in p. unfold natgth in
p. apply boolnegtrueimplfalse. intro q.  apply p. auto.  Defined.

Definition natcofaceretract ( i : nat ) : nat -> nat.  Proof.  intros
i n. destruct ( natgtb i n ). exact n. exact ( minus n 1 ).  Defined.

Lemma natcofaceretractisretract ( i : nat ) : funcomp ( natcoface i )
( natcofaceretract i ) ~> idfun nat.  Proof.  intro i. apply
funextfun. intro n. unfold funcomp.  set ( c := natlthorgeh n i
). destruct c as [ h | k ]. unfold natcoface. rewrite h. unfold
natcofaceretract. rewrite h.  apply idpath.  assert ( natgtb i n ~>
false ) as f. apply natgehimplnatgtbfalse. assumption.  unfold
natcoface. rewrite f. unfold natcofaceretract.  assert ( natgtb i ( S
n ) ~> false ) as ff.  apply natgehimplnatgtbfalse. apply (
istransnatgeh _ n ).  apply natgthtogeh. apply natgthsnn. assumption.
rewrite ff.  rewrite minussn1.  apply idpath.  Defined.

Lemma isinjnatcoface ( i x y : nat ) : natcoface i x ~> natcoface i y
-> x ~> y.  Proof.  intros i x y p. change x with ( ( idfun _ ) x
). rewrite <- ( natcofaceretractisretract i ). change y with ( ( idfun
_ ) y ). rewrite <- ( natcofaceretractisretract i ). unfold funcomp.
rewrite p. apply idpath.  Defined.

Lemma natlehdecomp ( b a : nat ) : hexists ( fun c : nat => ( a + c
)%nat ~> b ) -> natleh a b.  Proof.  intro b. induction b. intros a
p. apply p. intro t. destruct t as [ c f ]. destruct a. apply
isreflnatleh.  assert empty. simpl in f . exact ( negpathssx0 ( a + c
) f ). contradiction.  intros a p. apply p. intro t. destruct t as [ c
f ]. destruct a.  apply natleh0n. assert ( natleh a b ) as q. simpl in
f.  apply IHb.  intro P. intro s. apply s. split with c. apply
invmaponpathsS. assumption. apply q.  Defined.

Lemma natdivleh ( a b k : nat ) ( f : ( a * k )%nat ~> b ) : coprod (
natleh a b ) ( b ~> 0%nat ).  Proof.  intros. destruct k. rewrite
natmultcomm in f. simpl in f. apply ii2. apply
pathsinv0. assumption. rewrite natmultcomm in f. simpl in f. apply
ii1. apply natlehdecomp. intro P. intro g. apply g. split with ( k * a
)%nat. assumption.  Defined.

(** * II. Lemmas on rings *)

Open Scope rng_scope.

Lemma rngminusdistr { X : commrng } ( a b c : X ) : a * (b - c) ~> (a
* b - a * c).  Proof.  intros. rewrite rngldistr. rewrite
rngrmultminus. apply idpath.  Defined.

Lemma rngminusdistl { X : commrng } ( a b c : X ) : (b - c) * a ~> (b
* a - c * a).  Proof.  intros. rewrite rngrdistr. rewrite
rnglmultminus. apply idpath.  Defined.

Lemma multinvmultstable ( A : commrng ) ( a b : A ) ( p : multinvpair
A a ) ( q : multinvpair A b ) : multinvpair A ( a * b ).  Proof.
intros. destruct p as [ a' p ]. destruct q as [ b' q ]. split with (
b' * a' ).  split. change ( ( ( b' * a' ) * ( a * b ) )%rng ~> (
@rngunel2 A )). rewrite ( rngassoc2 A b').  rewrite <- ( rngassoc2 A
a' ). change ( dirprod ( ( a' * a )%rng ~> ( @rngunel2 A ) ) ( ( a *
a' )%rng ~> ( @rngunel2 A ) ) ) in p. change ( dirprod ( ( b' * b
)%rng ~> ( @rngunel2 A ) ) ( ( b * b' )%rng ~> ( @rngunel2 A ) ) ) in
q. rewrite <- ( pr1 q ).  apply maponpaths. assert ( a' * a * b ~> 1 *
b ) as f. apply ( maponpaths ( fun x => x * b ) ( pr1 p ) ). rewrite
rnglunax2 in f. assumption. change ( ( ( a * b ) * ( b' * a' ) )%rng
~> ( @rngunel2 A )). rewrite ( rngassoc2 A a). rewrite <- ( rngassoc2
A b ). change ( dirprod ( ( a' * a )%rng ~> ( @rngunel2 A ) ) ( ( a *
a' )%rng ~> ( @rngunel2 A ) ) ) in p. change ( dirprod ( ( b' * b
)%rng ~> ( @rngunel2 A ) ) ( ( b * b' )%rng ~> ( @rngunel2 A ) ) ) in
q. rewrite <- ( pr2 q ). rewrite ( pr2 q ). rewrite rnglunax2. apply
p.  Defined.

Lemma commrngaddinvunique ( X : commrng ) ( a b c : X ) ( p : @op1 X a
b ~> @rngunel1 X ) ( q : @op1 X a c ~> @rngunel1 X ) : b ~> c.  Proof.
intros. rewrite ( pathsinv0 ( rngrunax1 X b ) ).  rewrite ( pathsinv0
q ). rewrite ( pathsinv0 ( rngassoc1 X _ _ _ ) ).  rewrite ( rngcomm1
X b _ ). rewrite p.  rewrite rnglunax1. apply idpath.  Defined.

Lemma isapropmultinvpair ( X : commrng ) ( a : X ) : isaprop (
multinvpair X a ).  Proof.  intros. unfold isaprop.  intros b c.

  assert ( b ~> c ) as f. destruct b as [ b b' ]. destruct c as [ c c'
  ].  assert ( b ~> c ) as f0. rewrite <- ( @rngrunax2 X b ). change (
  b * ( @rngunel2 X ) ) with ( b * 1 )%multmonoid. rewrite <- ( pr2 c'
  ). change ( ( b * ( a * c ) )%rng ~> c ).  rewrite <- ( rngassoc2 X
  ). change ( b * a )%rng with ( b * a )%multmonoid. rewrite ( pr1 b'
  ). change ( ( @rngunel2 X ) * c ~> c )%rng. apply rnglunax2.  apply
  pathintotalfiber with ( p0 := f0 ).  assert ( isaprop ( dirprod (c *
  a ~> ( @rngunel2 X ) ) (a * c ~> ( @rngunel2 X )) ) ) as is.  apply
  isofhleveldirprod. apply ( setproperty X ). apply ( setproperty X
  ). apply is.  split with f. intros g. assert ( isaset ( multinvpair
  X a ) ) as is. unfold multinvpair. unfold invpair. change isaset
  with ( isofhlevel 2 ). apply isofhleveltotal2. apply ( pr1 ( pr1 (
  rigmultmonoid X ) ) ). intros. apply isofhleveldirprod. apply
  hlevelntosn. apply ( setproperty X ). apply hlevelntosn. apply (
  setproperty X ). apply is.  Defined.

Close Scope rng_scope.

(** * III. Lemmas on hz *)

Open Scope hz_scope.

Lemma hzaddinvplus ( n m : hz ) : - ( n + m ) ~> ( ( - n ) + ( - m )
).  Proof.  intros. apply commrngaddinvunique with ( a := n + m ).
apply rngrinvax1.  assert ( ( n + m ) + ( - n + - m ) ~> ( n + - n + m
+ - m ) ) as i.  assert ( n + m + ( - n + - m ) ~> ( n + ( m + ( - n +
- m ) ) ) ) as i0.  apply rngassoc1. assert ( n + ( m + ( - n + - m )
) ~> ( n + ( m + - n + - m ) ) ) as i1.  apply maponpaths. apply
pathsinv0. apply rngassoc1.  assert ( n + ( m + - n + - m ) ~> ( n + (
- n + m + - m ) ) ) as i2.  apply maponpaths. apply ( maponpaths ( fun
x : _ => x + - m ) ).  apply rngcomm1. assert ( n + ( - n + m + - m )
~> ( n + ( - n + m ) + - m ) ) as i3.  apply pathsinv0. apply
rngassoc1.  assert ( n + ( - n + m ) + - m ~> ( n + - n + m + - m ) )
as i4.  apply pathsinv0. apply ( maponpaths ( fun x : _ => x + - m )
). apply rngassoc1.  exact ( pathscomp0 i0 ( pathscomp0 i1 (
pathscomp0 i2 ( pathscomp0 i3 i4 ) ) ) ).  assert ( n + - n + m + -m
~> 0 ) as j.  assert ( n + - n + m + - m ~> ( 0 + m + - m ) ) as j0.
apply ( maponpaths ( fun x : _ => x + m + - m ) ). apply rngrinvax1.
assert ( 0 + m + - m ~> ( m + - m ) ) as j1. apply ( maponpaths ( fun
x : _ => x + - m ) ). apply rnglunax1.  assert ( m + - m ~> 0 ) as
j2. apply rngrinvax1.  exact ( pathscomp0 j0 ( pathscomp0 j1 j2 ) ).
exact ( pathscomp0 i j ).  Defined.

Lemma hzgthsntogeh ( n m : hz ) ( p : hzgth ( n + 1 ) m ) : hzgeh n m.
Proof.  intros. set ( c := hzgthchoice2 ( n + 1 ) m ).  destruct c as
[ h | k ].  exact p. assert ( hzgth n m ) as a. exact (
hzgthandplusrinv n m 1 h ).  apply hzgthtogeh. exact a. rewrite (
hzplusrcan n m 1 k ).  apply isreflhzgeh.  Defined.

Lemma hzlthsntoleh ( n m : hz ) ( p : hzlth m ( n + 1 ) ) : hzleh m n.
Proof.  intros. unfold hzlth in p. assert ( hzgeh n m ) as a. apply
hzgthsntogeh. exact p. exact a.  Defined.

Lemma hzabsvalchoice ( n : hz ) : coprod ( 0%nat ~> ( hzabsval n ) ) (
total2 ( fun x : nat => S x ~> ( hzabsval n ) ) ).  Proof.
intros. destruct ( natlehchoice _ _ ( natleh0n ( hzabsval n ) ) ) as [
l | r ].  apply ii2. split with ( minus ( hzabsval n ) 1 ). rewrite
pathssminus.  change ( minus ( hzabsval n ) 0 ~> hzabsval n ). rewrite
minus0r. apply idpath. assumption. apply ii1. assumption.  Defined.

Lemma hzlthminusswap ( n m : hz ) ( p : hzlth n m ) : hzlth ( - m ) (
- n ).  Proof.  intros. rewrite <- ( hzplusl0 ( - m ) ). rewrite <- (
hzrminus n ).  change ( hzlth ( n + - n + - m ) ( - n ) ). rewrite
hzplusassoc. rewrite ( hzpluscomm ( -n ) ). rewrite <-
hzplusassoc. assert ( - n ~> ( 0 + - n ) ) as f. apply
pathsinv0. apply hzplusl0. assert ( hzlth ( n + - m + - n ) ( 0 + - n
) ) as q. apply hzlthandplusr.  rewrite <- ( hzrminus m ). change ( m
- m ) with ( m + - m ). apply hzlthandplusr. assumption. rewrite <- f
in q. assumption.  Defined.


Lemma hzlthminusequiv ( n m : hz ) : dirprod ( ( hzlth n m ) -> (
hzlth 0 ( m - n ) ) ) ( ( hzlth 0 ( m - n ) ) -> ( hzlth n m ) ).
Proof.  intros. rewrite <- ( hzrminus n ). change ( n - n ) with ( n +
- n ). change ( m - n ) with ( m + - n ). split. intro p. apply
hzlthandplusr.  assumption. intro p. rewrite <- ( hzplusr0 n
). rewrite <- ( hzplusr0 m ).  rewrite <- ( hzlminus n ). rewrite <-
2! hzplusassoc. apply hzlthandplusr. assumption.  Defined.

Lemma hzlthminus ( n m k : hz ) ( p : hzlth n k ) ( q : hzlth m k ) (
q' : hzleh 0 m ) : hzlth ( n - m ) k.  Proof.  intros. destruct (
hzlehchoice 0 m q' ) as [ l | r ].  apply ( istranshzlth _ n _ ).
assert ( hzlth ( n - m ) ( n + 0 ) ) as i0.  rewrite <- ( hzrminus m
). change ( m - m ) with ( m + - m ).  rewrite <- ( hzplusassoc
). apply hzlthandplusr.  assert ( hzlth ( n + 0 ) ( n + m ) ) as
i00. apply hzlthandplusl. assumption. rewrite ( hzplusr0 ) in
i00. assumption. rewrite hzplusr0 in
i0. assumption. assumption. rewrite <- r.  change ( n - 0 ) with ( n +
- 0 ). rewrite hzminuszero. rewrite ( hzplusr0 n ). assumption.
Defined.

Lemma hzabsvalandminuspos ( n m : hz ) ( p : hzleh 0 n ) ( q : hzleh 0
m ) : nattohz ( hzabsval ( n - m ) ) ~> nattohz ( hzabsval ( m - n )
).  Proof.  intros. destruct ( hzlthorgeh n m ) as [ l | r ].  assert
( hzlth ( n - m ) 0 ) as a. change ( n - m ) with ( n + - m ).
rewrite <- ( hzrminus m ). change ( m - m ) with ( m + - m ).  apply (
hzlthandplusr ). assumption.  assert ( hzlth 0 ( m - n ) ) as b.
change ( m - n ) with ( m + - n ). rewrite <- ( hzrminus n ). change (
n - n ) with ( n + - n ).  apply hzlthandplusr. assumption.  rewrite (
hzabsvallth0 a ). rewrite hzabsvalgth0.  change ( n - m ) with ( n + -
m ). rewrite hzaddinvplus.  change ( - - m ) with ( - - m
)%rng. rewrite ( rngminusminus ).  rewrite hzpluscomm. apply
idpath. apply b.  destruct ( hzgehchoice n m r ) as [ h | k ].  assert
( hzlth 0 ( n - m ) ) as a. change ( n - m ) with ( n + - m ).
rewrite <- ( hzrminus m ). change ( m - m ) with ( m + - m ).  apply
hzlthandplusr. assumption. assert ( hzlth ( m - n ) 0 ) as b.  change
( m - n ) with ( m + - n ). rewrite <- ( hzrminus n ).  apply
hzlthandplusr. apply h.  rewrite ( hzabsvallth0 b ). rewrite (
hzabsvalgth0 ).  change ( ( n + - m ) ~> - ( m + - n ) ).  rewrite
hzaddinvplus. change ( - - n ) with ( - - n )%rng.  rewrite
rngminusminus. rewrite hzpluscomm. apply idpath. apply a.  rewrite
k. apply idpath.  Defined.

Lemma hzabsvalneq0 ( n : hz ) ( p : hzneq 0 n ) : hzlth 0 ( nattohz (
hzabsval n ) ).  Proof.  intros. destruct ( hzneqchoice 0 n p ) as [
left | right ].  rewrite hzabsvallth0. apply hzlth0andminus. apply
left. apply left.  rewrite hzabsvalgth0. assumption. apply right.
Defined.

Definition hzrdistr ( a b c : hz ) : ( a + b ) * c ~> ( ( a * c ) + (
b * c ) ) := rngrdistr hz a b c.

Definition hzldistr ( a b c : hz ) : c * ( a + b ) ~> ( ( c * a ) + (
c * b ) ) := rngldistr hz a b c.


Lemma hzabsvaland1 : hzabsval 1 ~> 1%nat.  Proof.  apply ( isinclisinj
isinclnattohz ). rewrite hzabsvalgth0. rewrite nattohzand1. apply
idpath. rewrite <- ( hzplusl0 1). apply ( hzlthnsn 0 ).  Defined.

Lemma hzabsvalandplusnonneg ( n m : hz ) ( p : hzleh 0 n ) ( q : hzleh
0 m ) : hzabsval ( n + m ) ~> ( ( hzabsval n ) + ( hzabsval m ) )%nat.
Proof.  intros. assert ( hzleh 0 ( n + m ) ) as r. rewrite <- (
hzrminus n ). change ( n - n ) with ( n + - n ). apply
hzlehandplusl. apply ( istranshzleh _ 0 _ ).  apply
hzgeh0andminus. apply p. assumption.  apply ( isinclisinj
isinclnattohz ).  rewrite nattohzandplus. rewrite 3!
hzabsvalgeh0. apply idpath. apply q. apply p. apply r.  Defined.

Lemma hzabsvalandplusneg ( n m : hz ) ( p : hzlth n 0 ) ( q : hzlth m
0 ) : hzabsval ( n + m ) ~> ( ( hzabsval n ) + ( hzabsval m ) )%nat.
Proof.  intros. assert ( hzlth ( n + m ) 0 ) as r. rewrite <- (
hzrminus n ). change ( n - n ) with ( n + - n ). apply
hzlthandplusl. apply ( istranshzlth _ 0 _ ).  assumption. apply
hzlth0andminus. assumption.  apply ( isinclisinj isinclnattohz ).
rewrite nattohzandplus. rewrite 3! hzabsvallth0. rewrite
hzaddinvplus. apply idpath. apply q. apply p. apply r.  Defined.

Lemma hzabsvalandnattohz ( n : nat ) : hzabsval ( nattohz n ) ~> n.
Proof.  induction n. rewrite nattohzand0. rewrite hzabsval0. apply
idpath.  rewrite nattohzandS. rewrite hzabsvalandplusnonneg.  rewrite
hzabsvaland1. simpl. apply maponpaths. assumption.  rewrite <- (
hzplusl0 1). apply hzlthtoleh. apply ( hzlthnsn 0 ).  rewrite <-
nattohzand0. apply nattohzandleh. apply natleh0n.  Defined.

Lemma hzabsvalandlth ( n m : hz ) ( p : hzleh 0 n ) ( p' : hzlth n m )
: natlth ( hzabsval n ) ( hzabsval m ).  Proof.  intros. destruct (
natlthorgeh ( hzabsval n ) ( hzabsval m ) ) as [ h | k ].
assumption. assert empty.  apply ( isirreflhzlth m ). apply (
hzlehlthtrans _ n _ ).  rewrite <- ( hzabsvalgeh0 ). rewrite <- (
hzabsvalgeh0 p ).  apply nattohzandleh. apply k. apply
hzgthtogeh. apply ( hzgthgehtrans _ n _ ).  apply p'. apply
p. assumption. contradiction.  Defined.

Lemma nattohzandlthinv ( n m : nat ) ( p : hzlth ( nattohz n )
(nattohz m ) ) : natlth n m.  Proof.  intros. rewrite <- (
hzabsvalandnattohz n ). rewrite <- ( hzabsvalandnattohz m ).  apply
hzabsvalandlth. change 0 with ( nattohz 0%nat ).  apply nattohzandleh.
apply natleh0n . assumption.  Defined.

Close Scope hz_scope.

(** * IV. Generalities on apartness relations *)

Definition iscomparel { X : UU0 } ( R : hrel X ) := forall x y z : X,
R x y -> coprod ( R x z ) ( R z y ).

Definition isapart { X : UU0 } ( R : hrel X ) := dirprod ( isirrefl R
) ( dirprod ( issymm R ) ( iscotrans R ) ).

Definition istightapart { X : UU0 } ( R : hrel X ) := dirprod (
isapart R ) ( forall x y : X, neg ( R x y ) -> ( x ~> y ) ).

Definition apart ( X : hSet ) := total2 ( fun R : hrel X => isapart R
).

Definition isbinopapartl { X : hSet } ( R : apart X ) ( opp : binop X
) := forall a b c : X, ( ( pr1 R ) ( opp a b ) ( opp a c ) ) -> ( pr1
R ) b c.

Definition isbinopapartr { X : hSet } ( R : apart X ) ( opp : binop X
) := forall a b c : X, ( pr1 R ) ( opp b a ) ( opp c a ) -> ( pr1 R )
b c.

Definition isbinopapart { X : hSet } ( R : apart X ) ( opp : binop X )
:= dirprod ( isbinopapartl R opp ) ( isbinopapartr R opp ).

Lemma deceqtoneqapart { X : UU0 } ( is : isdeceq X ) : isapart ( neq X
).  Proof.  intros. split. intros a. intro p. apply p. apply idpath.
split. intros a b p q. apply p. apply pathsinv0. assumption.  intros a
c b p P s. apply s. destruct ( is a c ) as [ l | r ].  apply
ii2. rewrite <- l. assumption. apply ii1. assumption.  Defined.

Definition isapartdec { X : hSet } ( R : apart X ) := forall a b : X,
coprod ( ( pr1 R ) a b ) ( a ~> b ).

Lemma isapartdectodeceq { X : hSet } ( R : apart X ) ( is : isapartdec
R ) : isdeceq X.  Proof.  intros X R is y z. destruct ( is y z ) as [
l | r ]. apply ii2. intros f. apply ( ( pr1 ( pr2 R ) ) z). rewrite f
in l. assumption. apply ii1. assumption.  Defined.

Lemma isdeceqtoisapartdec ( X : hSet ) ( is : isdeceq X ) : isapartdec
( tpair _ ( deceqtoneqapart is ) ).  Proof.  intros X is a b. destruct
( is a b ) as [ l | r ]. apply ii2. assumption. apply ii1. intros
f. apply r. assumption.  Defined.

(** * V. Apartness relations on rings *)

Open Scope rng_scope.

Definition acommrng := total2 ( fun X : commrng => total2 ( fun R :
apart X => dirprod ( isbinopapart R ( @op1 X ) ) ( isbinopapart R (
@op2 X ) ) ) ).

Definition acommrngpair := tpair ( P := fun X : commrng => total2 (
fun R : apart X => dirprod ( isbinopapart R ( @op1 X ) ) (
isbinopapart R ( @op2 X ) ) ) ).  Definition acommrngconstr :=
acommrngpair.

Definition acommrngtocommrng : acommrng -> commrng := @pr1 _ _.
Coercion acommrngtocommrng : acommrng >-> commrng.

Definition acommrngapartrel ( X : acommrng ) := pr1 ( pr1 ( pr2 X ) ).
Notation " a # b " := ( acommrngapartrel _ a b ) ( at level 50 ) :
rng_scope.

Definition acommrng_aadd ( X : acommrng ) : isbinopapart ( pr1 ( pr2 X
) ) op1 := ( pr1 ( pr2 ( pr2 X ) ) ).  Definition acommrng_amult ( X :
acommrng ) : isbinopapart ( pr1 ( pr2 X ) ) op2 := ( pr2 ( pr2 ( pr2 X
) ) ).  Definition acommrng_airrefl ( X : acommrng ) : isirrefl ( pr1
( pr1 ( pr2 X ) ) ) := pr1 ( pr2 ( pr1 ( pr2 X ) ) ).  Definition
acommrng_asymm ( X : acommrng ) : issymm ( pr1 ( pr1 ( pr2 X ) ) ) :=
pr1 ( pr2 ( pr2 ( pr1 ( pr2 X ) ) ) ).  Definition acommrng_acotrans (
X : acommrng ) : iscotrans ( pr1 ( pr1 ( pr2 X ) ) ) := pr2 ( pr2 (
pr2 ( pr1 ( pr2 X ) ) ) ).

Definition aintdom := total2 ( fun A : acommrng => dirprod ( (
rngunel2 ( X := A ) ) # 0 ) ( forall a b : A, ( a # 0 ) -> ( b # 0 )
-> ( ( a * b ) # 0 ) ) ).

Definition aintdompair := tpair ( P := fun A : acommrng => dirprod ( (
rngunel2 ( X := A ) ) # 0 ) ( forall a b : A, ( a # 0 ) -> ( b # 0 )
-> ( ( a * b ) # 0 ) ) ).  Definition aintdomconstr := aintdompair.

Definition pr1aintdom : aintdom -> acommrng := @pr1 _ _.  Coercion
pr1aintdom : aintdom >-> acommrng.

Definition aintdomazerosubmonoid ( A : aintdom ) : @subabmonoids (
rngmultabmonoid A ).  Proof. intros. split with ( fun x : A => ( x # 0
) ). split.  intros a b. simpl in *. apply A. apply a. apply b.  apply
A.  Defined.

Definition isaafield ( A : acommrng ) := dirprod ( ( rngunel2 ( X := A
) ) # 0 ) ( forall x : A, x # 0 -> multinvpair A x ).

Definition afld := total2 ( fun A : acommrng => isaafield A ).
Definition afldpair ( A : acommrng ) ( is : isaafield A ) : afld :=
tpair A is .  Definition pr1afld : afld -> acommrng := @pr1 _ _ .
Coercion pr1afld : afld >-> acommrng.

Lemma afldinvertibletoazero ( A : afld ) ( a : A ) ( p : multinvpair A
a ) : a # 0.  Proof.  intros. destruct p as [ a' p ].  assert ( a' * a
# 0 ) as q.  change ( a' * a # 0 ). assert ( a' * a ~> a * a' ) as
f. apply ( rngcomm2 A ).  assert ( a * a' ~> 1 ) as g. apply
p. rewrite f, g. apply A.  assert ( a' * a # a' * ( rngunel1 ( X := A
) ) ) as q'.  assert ( ( rngunel1 ( X := A ) ) ~> ( a' * ( rngunel1 (
X := A ) ) ) ) as f.  apply pathsinv0. apply ( rngmultx0 A ). rewrite
<- f. assumption.  apply ( ( pr1 ( acommrng_amult A ) ) a'
). assumption.  Defined.

Definition afldtoaintdom ( A : afld ) : aintdom .  Proof.  intro
. split with ( pr1 A ) . split. apply A. intros a b p q.  apply
afldinvertibletoazero. apply multinvmultstable. apply A. assumption.
apply A. assumption.  Defined.

Lemma timesazero { A : acommrng } { a b : A } ( p : a * b # 0 ) :
dirprod ( a # 0 ) ( b # 0 ).  Proof.  intros. split. assert ( a * b #
0 * b ) as h. rewrite ( rngmult0x A ). assumption. apply ( ( pr2 (
acommrng_amult A ) ) b ). assumption.  apply ( ( pr1 ( acommrng_amult
A ) ) a ). rewrite ( rngmultx0 A ). assumption.  Defined.

Lemma aaminuszero { A : acommrng } { a b : A } ( p : a # b ) : ( a - b
) # 0.  Proof.  intros. rewrite <- ( rngrunax1 A a ) in p. rewrite <-
( rngrunax1 A b ) in p. assert ( a + 0 ~> ( a + ( b - b ) ) ) as
f. rewrite <- ( rngrinvax1 A b ). apply idpath. rewrite f in
p. rewrite <- ( rngmultwithminus1 A ) in p. rewrite <- ( rngassoc1 A)
in p. rewrite ( rngcomm1 A a ) in p.  rewrite ( rngassoc1 A b ) in
p. rewrite ( rngmultwithminus1 A ) in p.  apply ( ( pr1 (
acommrng_aadd A ) ) b ( a - b ) 0 ). assumption.  Defined.

Lemma aminuszeroa { A : acommrng } { a b : A } ( p : ( a - b ) # 0 ) :
a # b.  Proof.  intros.  change 0 with ( @rngunel1 A ) in p. rewrite
<- ( rngrinvax1 A b ) in p. rewrite <- ( rngmultwithminus1 A ) in
p. apply ( ( pr2 ( acommrng_aadd A ) ) ( -1 * b ) a b ). assumption.
Defined.

Close Scope rng_scope.

(** * VI. Lemmas on logic *)

Lemma horelim ( A B : UU0 ) ( P : hProp ) : dirprod ( ishinh_UU A -> P
) ( ishinh_UU B -> P ) -> ( hdisj A B -> P ).  Proof.  intros A B P
p. intro q. apply q. intro u. destruct u as [ u | v ].  apply ( pr1 p
). intro Q. auto. apply ( pr2 p ). intro Q. auto.  Defined.

Lemma stronginduction { E : nat -> UU } ( p : E 0%nat ) ( q : forall n
: nat, natneq n 0%nat -> ( ( forall m : nat, natlth m n -> E m ) -> E
n ) ) : forall n : nat, E n.  Proof.  intros. destruct
n. assumption. apply q.  apply ( negpathssx0 n ).  induction n. intros
m t.  rewrite ( natlth1tois0 m t ). assumption. intros m t.  destruct
( natlehchoice _ _ ( natlthsntoleh _ _ t ) ) as [ left | right ].
apply IHn. assumption. apply q. rewrite right. intro f.  apply (
negpathssx0 n ). assumption. intros k s. rewrite right in s. apply (
IHn k ). assumption.  Defined.

Lemma setquotprpathsandR { X : UU0 } ( R : eqrel X ) : forall x y : X,
setquotpr R x ~> setquotpr R y -> R x y.  Proof.  intros. assert ( pr1
( setquotpr R x ) y ) as i. assert ( pr1 ( setquotpr R y ) y ) as
i0. unfold setquotpr. apply R. destruct X0. assumption. apply i.
Defined.

(* Some lemmas on decidable properties of natural numbers. *)

Definition isdecnatprop ( P : nat -> hProp ) := forall m : nat, coprod
( P m ) ( neg ( P m ) ).

Lemma negisdecnatprop ( P : nat -> hProp ) ( is : isdecnatprop P ) :
isdecnatprop ( fun n : nat => hneg ( P n ) ).  Proof.  intros P is
n. destruct ( is n ) as [ l | r ]. apply ii2. intro j. assert hfalse
as x. apply j. assumption. apply x. apply ii1. assumption.  Defined.

Lemma bndexistsisdecnatprop ( P : nat -> hProp ) ( is : isdecnatprop P
) : isdecnatprop ( fun n : nat => hexists ( fun m : nat => dirprod (
natleh m n ) ( P m ) ) ).  Proof.  intros P is n. induction
n. destruct ( is 0%nat ) as [ l | r ].  apply ii1. apply
total2tohexists. split with 0%nat. split. apply
isreflnatleh. assumption. apply ii2. intro j. assert hfalse as
x. apply j. intro m. destruct m as [ m m' ]. apply r. rewrite (
natleh0tois0 m ( pr1 m' ) ) in m'. apply m'. apply x.

  destruct ( is ( S n ) ) as [ l | r ]. apply ii1. apply
total2tohexists. split with ( S n ). split. apply ( isreflnatleh ( S n
) ). assumption. destruct IHn as [ l' | r' ]. apply ii1. apply l'.
intro m. destruct m as [ m m' ]. apply total2tohexists. split with
m. split. apply ( istransnatleh _ n _ ). apply m'. apply
natlthtoleh. apply natlthnsn. apply m'. apply ii2. intro j. apply
r'. apply j. intro m. destruct m as [ m m' ]. apply
total2tohexists. split with m. split. destruct ( natlehchoice m ( S n
) ( pr1 m' ) ). apply natlthsntoleh. assumption. assert empty. apply
r. rewrite <- i. apply m'. contradiction. apply m'.  Defined.

Lemma isdecisbndqdec ( P : nat -> hProp ) ( is : isdecnatprop P ) ( n
: nat ) : coprod ( forall m : nat, natleh m n -> P m ) ( hexists ( fun
m : nat => dirprod ( natleh m n ) ( neg ( P m ) ) ) ).  Proof.  intros
P is n. destruct ( bndexistsisdecnatprop _ ( negisdecnatprop P is ) n
) as [ l | r ]. apply ii2. assumption. apply ii1. intros m j. destruct
( is m ) as [ l' | r' ].  assumption. assert hfalse as x. apply
r. apply total2tohexists. split with
m. split. assumption. assumption. contradiction.  Defined.

Lemma leastelementprinciple ( n : nat ) ( P : nat -> hProp ) ( is :
isdecnatprop P ) : P n -> hexists ( fun k : nat => dirprod ( P k ) (
forall m : nat, natlth m k -> neg ( P m ) ) ).  Proof.  intro
n. induction n. intros P is u. apply total2tohexists. split with
0%nat. split.  assumption. intros m i. assert empty. apply (
negnatgth0n m i ). contradiction. intros P is u.  destruct ( is 0%nat
) as [ l | r ]. apply total2tohexists. split with 0%nat. split.
assumption. intros m i. assert empty. apply ( negnatgth0n m i
). contradiction. set ( P' := fun m : nat => P ( S m ) ). assert (
forall m : nat, coprod ( P' m ) ( neg ( P' m ) ) ) as is'. intros
m. unfold P'. apply ( is ( S m ) ). set ( c := IHn P' is' u ). apply
c. intros k. destruct k as [ k v ]. destruct v as [ v0 v1 ]. apply
total2tohexists. split with ( S k ). split. assumption. intros
m. destruct m. intros i. assumption. intros i. apply v1. apply i.
Defined.

(** END OF FILE *)



==> anc/padics.v <==
(** *p adic numbers *)

(** By Alvaro Pelayo, Vladimir Voevodsky and Michael A. Warren *)

(** 2012 *)

(** Settings *)

Add Rec LoadPath "../Generalities".  Add Rec LoadPath "../hlevel1".
Add Rec LoadPath "../hlevel2".  Add Rec LoadPath
"../Proof_of_Extensionality".  Add Rec LoadPath "../Algebra".

Unset Automatic Introduction. (** This line has to be removed for the
file to compile with Coq8.2 *)

(** Imports *)

Require Export lemmas.

Require Export fps.

Require Export frac.

Require Export z_mod_p.

(** * I. Several basic lemmas *)

Open Scope hz_scope.

Lemma hzqrandnatsummation0r ( m : hz ) ( x : hzneq 0 m ) ( a : nat ->
hz ) ( upper : nat ) : hzremaindermod m x ( natsummation0 upper a ) ~>
hzremaindermod m x ( natsummation0 upper ( fun n : nat =>
hzremaindermod m x ( a n ) ) ).  Proof.  intros. induction
upper. simpl. rewrite hzremaindermoditerated. apply idpath.  change (
hzremaindermod m x ( natsummation0 upper a + a ( S upper ) ) ~>
hzremaindermod m x ( natsummation0 upper ( fun n : nat =>
hzremaindermod m x ( a n ) ) + hzremaindermod m x ( a ( S upper ) ) )
).  rewrite hzremaindermodandplus. rewrite IHupper. rewrite <- (
hzremaindermoditerated m x ( a ( S upper ) ) ). rewrite <-
hzremaindermodandplus. rewrite hzremaindermoditerated. apply idpath.
Defined.

Lemma hzqrandnatsummation0q ( m : hz ) ( x : hzneq 0 m ) ( a : nat ->
hz ) ( upper : nat ) : hzquotientmod m x ( natsummation0 upper a ) ~>
( natsummation0 upper ( fun n : nat => hzquotientmod m x ( a n ) ) +
hzquotientmod m x ( natsummation0 upper ( fun n : nat =>
hzremaindermod m x ( a n ) ) ) ).  Proof.  intros. induction
upper. simpl. rewrite <- hzqrandremainderq. rewrite hzplusr0. apply
idpath.  change ( natsummation0 ( S upper ) a ) with ( natsummation0
upper a + a ( S upper ) ).  rewrite hzquotientmodandplus. rewrite
IHupper. rewrite ( hzplusassoc ( natsummation0 upper ( fun n : nat =>
hzquotientmod m x ( a n ) ) ) _ ( hzquotientmod m x ( a ( S upper ) )
) ).  rewrite ( hzpluscomm ( hzquotientmod m x ( natsummation0 upper (
fun n : nat => hzremaindermod m x ( a n ) ) ) ) ( hzquotientmod m x (
a ( S upper ) ) ) ).  rewrite <- ( hzplusassoc ( natsummation0 upper (
fun n : nat => hzquotientmod m x ( a n ) ) ) ( hzquotientmod m x ( a (
S upper ) ) ) _ ).  change ( natsummation0 upper ( fun n : nat =>
hzquotientmod m x ( a n ) ) + hzquotientmod m x ( a ( S upper ) ) )
with ( natsummation0 ( S upper ) ( fun n : nat => hzquotientmod m x (
a n ) ) ).
  
   rewrite hzqrandnatsummation0r. rewrite hzquotientmodandplus.
rewrite <- hzqrandremainderq. rewrite hzplusl0. rewrite
hzremaindermoditerated. rewrite ( hzplusassoc (natsummation0 ( S upper
) ( fun n : nat => hzquotientmod m x ( a n ) ) ) ( hzquotientmod m x (
natsummation0 upper ( fun n : nat => hzremaindermod m x ( a n ) ) ) )
_ ).  rewrite <- ( hzplusassoc ( hzquotientmod m x ( natsummation0
upper ( fun n : nat => hzremaindermod m x ( a n ) ) ) ) _ _ ).
rewrite <- ( hzquotientmodandplus ) . apply idpath.  Defined.

Lemma hzquotientandtimesl ( m : hz ) ( x : hzneq 0 m ) ( a b : hz ) :
hzquotientmod m x ( a * b ) ~> ( ( hzquotientmod m x a ) * b + (
hzremaindermod m x a ) * ( hzquotientmod m x b ) + hzquotientmod m x (
( hzremaindermod m x a ) * ( hzremaindermod m x b ) ) ).  Proof.
intros. rewrite hzquotientmodandtimes. rewrite ( hzmultcomm (
hzremaindermod m x b ) ( hzquotientmod m x a ) ). rewrite
hzmultassoc. rewrite <- ( hzldistr ( hzquotientmod m x b * m ) _ (
hzquotientmod m x a )). rewrite ( hzmultcomm _ m ). rewrite <- (
hzdivequationmod m x b ). rewrite hzplusassoc.  apply idpath.
Defined.

Lemma hzquotientandfpstimesl ( m : hz ) ( x : hzneq 0 m ) ( a b : nat
-> hz ) ( upper : nat ) : hzquotientmod m x ( fpstimes hz a b upper )
~> ( natsummation0 upper ( fun i : nat => ( hzquotientmod m x ( a i )
) * b ( minus upper i ) ) + hzquotientmod m x ( natsummation0 upper (
fun i : nat => ( hzremaindermod m x ( a i ) ) * b ( minus upper i ) )
) ).  Proof.  intros. destruct upper. simpl. unfold
fpstimes. simpl. rewrite hzquotientandtimesl. rewrite hzplusassoc.
apply ( maponpaths ( fun v : _ => hzquotientmod m x ( a 0%nat ) * b
0%nat + v ) ). rewrite ( hzquotientmodandtimes m x ( hzremaindermod m
x ( a 0%nat ) ) ( b 0%nat ) ). rewrite <- hzqrandremainderq. rewrite
hzmultx0. rewrite 2! hzmult0x. rewrite hzplusl0. rewrite
hzremaindermoditerated. apply idpath.  unfold fpstimes.  rewrite
hzqrandnatsummation0q. assert ( forall n : nat, hzquotientmod m x (a n
* b ( minus ( S upper ) n)%nat) ~> ( ( hzquotientmod m x ( a n ) ) * b
( minus ( S upper ) n ) + ( hzremaindermod m x ( a n ) ) * (
hzquotientmod m x ( b ( minus ( S upper ) n ) ) ) + hzquotientmod m x
( ( hzremaindermod m x ( a n ) ) * ( hzremaindermod m x ( b ( minus (
S upper ) n ) ) ) ) ) ) as f.  intro k. rewrite hzquotientandtimesl.
apply idpath. rewrite ( natsummationpathsupperfixed _ _ ( fun x0 p =>
f x0 ) ). rewrite ( natsummationplusdistr ( S upper ) ( fun x0 : nat
=> hzquotientmod m x (a x0) * b ( minus ( S upper ) x0)%nat +
hzremaindermod m x (a x0) * hzquotientmod m x (b (S upper - x0)%nat) )
). rewrite ( natsummationplusdistr ( S upper ) ( fun x0 : nat =>
hzquotientmod m x (a x0) * b (S upper - x0)%nat ) ). rewrite 2!
hzplusassoc. apply ( maponpaths ( fun v : _ => natsummation0 ( S upper
) ( fun i : nat => hzquotientmod m x ( a i ) * b ( minus ( S upper ) i
) ) + v ) ).  rewrite ( hzqrandnatsummation0q m x ( fun i : nat =>
hzremaindermod m x ( a i ) * b ( minus ( S upper ) i ) ) ).  assert (
(natsummation0 (S upper) (fun n : nat => hzremaindermod m x
(hzremaindermod m x (a n) * b (S upper - n)%nat))) ~> ( natsummation0
( S upper ) ( fun n : nat => hzremaindermod m x ( a n * b ( minus ( S
upper ) n ) ) ) ) ) as g. apply natsummationpathsupperfixed. intros j
p. rewrite hzremaindermodandtimes. rewrite
hzremaindermoditerated. rewrite <- hzremaindermodandtimes. apply
idpath. rewrite g. rewrite <- hzplusassoc.  assert ( natsummation0 (S
upper) (fun x0 : nat => hzremaindermod m x (a x0) * hzquotientmod m x
(b (S upper - x0)%nat)) + natsummation0 (S upper) (fun x0 : nat =>
hzquotientmod m x (hzremaindermod m x (a x0) * hzremaindermod m x (b
(S upper - x0)%nat))) ~> natsummation0 (S upper) (fun n : nat =>
hzquotientmod m x (hzremaindermod m x (a n) * b (S upper - n)%nat)) )
as h. rewrite <- ( natsummationplusdistr ( S upper ) ( fun x0 : nat =>
hzremaindermod m x ( a x0 ) * hzquotientmod m x ( b ( minus ( S upper
) x0 ) ) ) ). apply natsummationpathsupperfixed. intros j p. rewrite (
hzquotientmodandtimes m x ( hzremaindermod m x ( a j ) ) ( ( b ( minus
( S upper ) j ) ) ) ). rewrite <- hzqrandremainderq. rewrite 2!
hzmult0x. rewrite hzmultx0. rewrite hzplusl0. rewrite
hzremaindermoditerated. apply idpath.  rewrite h. apply idpath.
Defined.

Close Scope hz_scope.

(** * II. The carrying operation and induced equivalence relation on
formal power series *)

Open Scope rng_scope.

Fixpoint precarry ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng hz )
  ( n : nat ) : hz := match n with | 0%nat => a 0%nat | S n => a ( S n
  ) + ( hzquotientmod m is ( precarry m is a n ) ) end.

Definition carry ( m : hz ) ( is : hzneq 0 m ) : fpscommrng hz ->
fpscommrng hz := fun a : fpscommrng hz => fun n : nat =>
hzremaindermod m is ( precarry m is a n ).

(* precarry and carry are as described in the following example:

CASE: mod 3

First we normalize the sequence as we go along:

  5 6 8 4 (13) 2 2 ( remainder 2 mod 3 = 2 ) 4 1 ( remainder 13 mod 3
               = 1, quotient 13 mod 3 = 4 ) 2 2 ( remainder 8 mod 3 =
               2, quotient 8 mod 3 = 2 ) 3 1 ( remainder 10 mod 3 = 1,
               quotient 10 mod 3 = 3 ) 3 0 ( remainder 9 mod 3 = 0,
               quotient 9 mod 3 = 3 ) 2 2 ( remainder 8 mod 3 = 2,
               quotient 8 mod 3 = 2 )

2 2 0 1 2 1 2

Next we first precarry and then carry:

  5 6 8 4 (13) 2 2 4 13 2 8 3 (10) 3 9 2 8

2 8 9 (10) 8 (13) 2 <--- precarried sequence

2 2 0 1 2 1 2 <--- carried sequence *)

Lemma isapropcarryequiv ( m : hz ) ( is : hzneq 0 m ) ( a b :
fpscommrng hz ) : isaprop ( ( carry m is a ) ~> ( carry m is b ) ).
Proof.  intros. apply ( fps hz ).  Defined.

Definition carryequiv0 ( m : hz ) ( is : hzneq 0 m ) : hrel (
fpscommrng hz ) := fun a b : fpscommrng hz => hProppair _ (
isapropcarryequiv m is a b ).

Lemma carryequiviseqrel ( m : hz ) ( is : hzneq 0 m ) : iseqrel (
carryequiv0 m is ).  Proof.  intros. split. split. intros a b c i
j. simpl. rewrite i. apply j.  intros a. simpl. apply idpath. intros a
b i.  simpl. rewrite i. apply idpath.  Defined.

Lemma carryandremainder ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng
hz ) ( n : nat ) : hzremaindermod m is ( carry m is a n ) ~> carry m
is a n.  Proof.  intros. unfold carry. rewrite
hzremaindermoditerated. apply idpath.  Defined.

Definition carryequiv ( m : hz ) ( is : hzneq 0 m ) : eqrel (
fpscommrng hz ) := eqrelpair _ ( carryequiviseqrel m is ).

Lemma precarryandcarry ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng
hz ) : precarry m is ( carry m is a ) ~> carry m is a.  Proof.
intros. assert ( forall n : nat, ( precarry m is ( carry m is a ) ) n
~> ( ( carry m is a ) n ) ) as f. intros n. induction n. simpl. apply
idpath. simpl. rewrite IHn. unfold carry at 2. rewrite <-
hzqrandremainderq. rewrite hzplusr0. apply idpath. apply ( funextfun _
_ f ).  Defined.

Lemma hzqrandcarryeq ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng hz
) ( n : nat ) : carry m is a n ~> ( ( m * 0 ) + carry m is a n ).
Proof.  intros. rewrite hzmultx0. rewrite hzplusl0. apply idpath.
Defined.

Lemma hzqrandcarryineq ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng
hz ) ( n : nat ) : dirprod ( hzleh 0 ( carry m is a n ) ) ( hzlth (
carry m is a n ) ( nattohz ( hzabsval m ) ) ).  Proof.
intros. split. unfold carry. apply ( pr2 ( pr1 ( divalgorithm (
precarry m is a n ) m is ) ) ). unfold carry. apply ( pr2 ( pr1 (
divalgorithm ( precarry m is a n ) m is ) ) ).  Defined.

Lemma hzqrandcarryq ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng hz
) ( n : nat ) : 0 ~> hzquotientmod m is ( carry m is a n ).  Proof.
intros. apply ( hzqrtestq m is ( carry m is a n ) 0 ( carry m is a n )
). split. apply hzqrandcarryeq. apply hzqrandcarryineq.  Defined.

Lemma hzqrandcarryr ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng hz
) ( n : nat ) : carry m is a n ~> hzremaindermod m is ( carry m is a n
).  Proof.  intros. apply ( hzqrtestr m is ( carry m is a n ) 0 (
carry m is a n ) ). split. apply hzqrandcarryeq. apply
hzqrandcarryineq.  Defined.

Lemma doublecarry ( m : hz ) ( is : hzneq 0 m ) ( a : fpscommrng hz )
: carry m is ( carry m is a ) ~> carry m is a.  Proof.  intros. assert
( forall n : nat, ( carry m is ( carry m is a ) ) n ~> ( ( carry m is
a ) n ) ) as f. intros. induction n.  unfold carry. simpl. apply
hzremaindermoditerated.  unfold carry.  simpl. change (precarry m is
(fun n0 : nat => hzremaindermod m is (precarry m is a n0)) n) with ( (
precarry m is ( carry m is a ) ) n ). rewrite
precarryandcarry. rewrite <- hzqrandcarryq.  rewrite hzplusr0. rewrite
hzremaindermoditerated. apply idpath.  apply ( funextfun _ _ f ).
Defined.

Lemma carryandcarryequiv ( m : hz ) ( is : hzneq 0 m ) ( a :
fpscommrng hz ) : carryequiv m is ( carry m is a ) a.  Proof.
intros. simpl. rewrite doublecarry. apply idpath.  Defined.

Lemma quotientprecarryplus ( m : hz ) ( is : hzneq 0 m ) ( a b :
fpscommrng hz ) ( n : nat ) : hzquotientmod m is ( precarry m is ( a +
b ) n ) ~> ( hzquotientmod m is ( precarry m is a n ) + hzquotientmod
m is ( precarry m is b n ) + hzquotientmod m is ( precarry m is (
carry m is a + carry m is b ) n ) ).  Proof.  intros. induction
n. simpl. change ( hzquotientmod m is ( a 0%nat + b 0%nat ) ~>
(hzquotientmod m is (a 0%nat) + hzquotientmod m is (b 0%nat) +
hzquotientmod m is ( hzremaindermod m is ( a 0%nat ) + hzremaindermod
m is ( b 0%nat ) ) ) ). rewrite hzquotientmodandplus.  apply idpath.

  change ( hzquotientmod m is ( a ( S n ) + b ( S n ) + hzquotientmod
  m is ( precarry m is (a + b) n ) ) ~> (hzquotientmod m is (precarry
  m is a (S n)) + hzquotientmod m is (precarry m is b (S n)) +
  hzquotientmod m is (carry m is a ( S n ) + carry m is b ( S n ) +
  hzquotientmod m is ( precarry m is (carry m is a + carry m is b) n))
  ) ).  rewrite IHn.  rewrite ( rngassoc1 hz ( a ( S n ) ) ( b ( S n )
  ) _ ). rewrite <- ( rngassoc1 hz ( b ( S n ) ) ). rewrite ( rngcomm1
  hz ( b ( S n ) ) _ ).  rewrite <- 3! ( rngassoc1 hz ( a ( S n ) ) _
  _ ).  change ( a ( S n ) + hzquotientmod m is ( precarry m is a n )
  ) with ( precarry m is a ( S n ) ). set ( pa := precarry m is a ( S
  n ) ).  rewrite ( rngassoc1 hz pa _ ( b ( S n ) ) ).  rewrite (
  rngcomm1 hz _ ( b ( S n ) ) ).  change ( b ( S n ) + hzquotientmod m
  is ( precarry m is b n ) ) with ( precarry m is b ( S n ) ).  set (
  pb := precarry m is b ( S n ) ).  set ( ab := precarry m is ( carry
  m is a + carry m is b ) ).  rewrite ( rngassoc1 hz ( carry m is a (
  S n ) ) ( carry m is b ( S n ) ) ( hzquotientmod m is ( ab n ) ) ).
  rewrite ( hzquotientmodandplus m is ( carry m is a ( S n ) ) _ ).
  unfold carry at 1. rewrite <- hzqrandremainderq. rewrite hzplusl0.
  rewrite ( hzquotientmodandplus m is ( carry m is b ( S n ) ) _ ).
  unfold carry at 1. rewrite <- hzqrandremainderq. rewrite hzplusl0.
  rewrite ( rngassoc1 hz pa pb _ ). rewrite ( hzquotientmodandplus m
  is pa _ ).  change (pb + hzquotientmod m is (ab n)) with (pb +
  hzquotientmod m is (ab n))%hz.  rewrite ( hzquotientmodandplus m is
  pb ( hzquotientmod m is ( ab n ) ) ).  rewrite <- 2! ( rngassoc1 hz
  ( hzquotientmod m is pa ) _ _ ).  rewrite <- 2! ( rngassoc1 hz (
  hzquotientmod m is pa + hzquotientmod m is pb ) _ ).  rewrite 2! (
  rngassoc1 hz ( hzquotientmod m is pa + hzquotientmod m is pb +
  hzquotientmod m is (hzquotientmod m is (ab n)) ) _ _ ).  apply (
  maponpaths ( fun x : hz => ( hzquotientmod m is pa + hzquotientmod m
  is pb + hzquotientmod m is (hzquotientmod m is (ab n)) ) + x ) ).
  unfold carry at 1 2. rewrite 2! hzremaindermoditerated.  change (
  precarry m is b ( S n ) ) with pb. change ( precarry m is a ( S n )
  ) with pa.  apply ( maponpaths ( fun x : hz => ( hzquotientmod m is
  (hzremaindermod m is pb + hzremaindermod m is (hzquotientmod m is
  (ab n)))%hz ) + x ) ).  apply maponpaths. apply ( maponpaths ( fun x
  : hz => hzremaindermod m is pa + x ) ). rewrite (
  hzremaindermodandplus m is ( carry m is b ( S n ) ) _ ). unfold
  carry. rewrite hzremaindermoditerated.  rewrite <- (
  hzremaindermodandplus m is ( precarry m is b ( S n ) ) _ ).  apply
  idpath.  Defined.

Lemma carryandplus ( m : hz ) ( is : hzneq 0 m ) ( a b : fpscommrng hz
) : carry m is ( a + b ) ~> carry m is ( carry m is a + carry m is b
).  Proof.  intros. assert ( forall n : nat, carry m is ( a + b ) n ~>
( carry m is ( carry m is a + carry m is b ) n ) ) as f.  intros
n. destruct n. change ( hzremaindermod m is ( a 0%nat + b 0%nat ) ~>
hzremaindermod m is ( hzremaindermod m is ( a 0%nat ) + hzremaindermod
m is ( b 0%nat ) ) ). rewrite hzremaindermodandplus. apply idpath.
change ( hzremaindermod m is ( a ( S n ) + b ( S n ) + hzquotientmod m
is ( precarry m is ( a + b ) n ) ) ~> hzremaindermod m is (
hzremaindermod m is ( a ( S n ) + hzquotientmod m is ( precarry m is a
n ) ) + hzremaindermod m is ( b ( S n ) + hzquotientmod m is (
precarry m is b n ) ) + hzquotientmod m is ( precarry m is ( carry m
is a + carry m is b ) n ) ) ).  rewrite quotientprecarryplus.  rewrite
( hzremaindermodandplus m is ( hzremaindermod m is (a (S n) +
hzquotientmod m is (precarry m is a n)) + hzremaindermod m is (b (S n)
+ hzquotientmod m is (precarry m is b n)) ) _ ).  change
(hzremaindermod m is (a (S n) + hzquotientmod m is (precarry m is a
n)) + hzremaindermod m is (b (S n) + hzquotientmod m is (precarry m is
b n))) with (hzremaindermod m is (a (S n) + hzquotientmod m is
(precarry m is a n))%rng + hzremaindermod m is (b (S n) +
hzquotientmod m is (precarry m is b n))%rng)%hz.  rewrite <-
(hzremaindermodandplus m is (a (S n) + hzquotientmod m is (precarry m
is a n)) (b (S n) + hzquotientmod m is (precarry m is b n)) ).
rewrite <- hzremaindermodandplus.  change ( ((a (S n) + hzquotientmod
m is (precarry m is a n))%rng + (b (S n) + hzquotientmod m is
(precarry m is b n))%rng + hzquotientmod m is (precarry m is (carry m
is a + carry m is b)%rng n))%hz ) with ((a (S n) + hzquotientmod m is
(precarry m is a n))%rng + (b (S n) + hzquotientmod m is (precarry m
is b n))%rng + hzquotientmod m is (precarry m is (carry m is a + carry
m is b)%rng n))%rng.  rewrite <- ( rngassoc1 hz ( a ( S n ) +
hzquotientmod m is ( precarry m is a n ) ) (b (S n) ) ( hzquotientmod
m is (precarry m is b n)) ).  rewrite ( rngassoc1 hz ( a ( S n ) ) (
hzquotientmod m is ( precarry m is a n ) ) ( b ( S n ) ) ).  rewrite (
rngcomm1 hz ( hzquotientmod m is ( precarry m is a n ) ) ( b ( S n ) )
). rewrite <- 3! ( rngassoc1 hz ). apply idpath.  apply ( funextfun _
_ f ).  Defined.

Definition quotientprecarry ( m : hz ) ( is : hzneq 0 m ) ( a :
fpscommrng hz ) : fpscommrng hz := fun x : nat => hzquotientmod m is (
precarry m is a x ).

Lemma quotientandtimesrearrangel ( m : hz ) ( is : hzneq 0 m ) ( x y :
hz ) : hzquotientmod m is ( x * y ) ~> ( ( hzquotientmod m is x ) * y
+ hzquotientmod m is ( ( hzremaindermod m is x ) * y ) ).  Proof.
intros. rewrite hzquotientmodandtimes. change (hzquotientmod m is x *
hzquotientmod m is y * m + hzremaindermod m is y * hzquotientmod m is
x + hzremaindermod m is x * hzquotientmod m is y + hzquotientmod m is
(hzremaindermod m is x * hzremaindermod m is y))%hz with
(hzquotientmod m is x * hzquotientmod m is y * m + hzremaindermod m is
y * hzquotientmod m is x + hzremaindermod m is x * hzquotientmod m is
y + hzquotientmod m is (hzremaindermod m is x * hzremaindermod m is
y))%rng. rewrite ( rngcomm2 hz ( hzremaindermod m is y ) (
hzquotientmod m is x ) ).  rewrite ( rngassoc2 hz ). rewrite <- (
rngldistr hz ).  rewrite ( rngcomm2 hz ( hzquotientmod m is y ) m ).
change (m * hzquotientmod m is y + hzremaindermod m is y)%rng with (m
* hzquotientmod m is y + hzremaindermod m is y)%hz. rewrite <- (
hzdivequationmod m is y ). change (hzremaindermod m is x * y)%rng with
(hzremaindermod m is x * y)%hz.  rewrite ( hzquotientmodandtimes m is
( hzremaindermod m is x ) y ).  rewrite
hzremaindermoditerated. rewrite <- hzqrandremainderq. rewrite
hzmultx0.  rewrite 2! hzmult0x. rewrite hzplusl0. rewrite ( rngassoc1
hz ).  change (hzquotientmod m is x * y + (hzremaindermod m is x *
hzquotientmod m is y + hzquotientmod m is (hzremaindermod m is x *
hzremaindermod m is y))%hz) with (hzquotientmod m is x * y +
(hzremaindermod m is x * hzquotientmod m is y + hzquotientmod m is
(hzremaindermod m is x * hzremaindermod m is y)))%rng. apply idpath.
Defined.

Lemma natsummationplusshift { R : commrng } ( upper : nat ) ( f g :
nat -> R ) : ( natsummation0 ( S upper ) f ) + ( natsummation0 upper g
) ~> ( f 0%nat + ( natsummation0 upper ( fun x : nat => f ( S x ) + g
x ) ) ).  Proof.  intros. destruct upper. unfold
natsummation0. simpl. apply ( rngassoc1 R ).  rewrite (
natsummationshift0 ( S upper ) f ). rewrite ( rngcomm1 R _ ( f 0%nat )
). rewrite ( rngassoc1 R ). rewrite natsummationplusdistr. apply
idpath.  Defined.

Lemma precarryandtimesl ( m : hz ) ( is: hzneq 0 m ) ( a b :
fpscommrng hz ) ( n : nat ) : hzquotientmod m is ( precarry m is (a *
b ) n ) ~> ( ( quotientprecarry m is a * b ) n + hzquotientmod m is (
precarry m is ( ( carry m is a ) * b ) n ) ).  Proof.
intros. induction n. unfold precarry. change ( ( a * b ) 0%nat ) with
( a 0%nat * b 0%nat ). change ( ( quotientprecarry m is a * b ) 0%nat
) with ( hzquotientmod m is ( a 0%nat ) * b 0%nat ). rewrite
quotientandtimesrearrangel.  change ( ( carry m is a * b ) 0%nat )
with ( hzremaindermod m is ( a 0%nat ) * b 0%nat ). apply idpath.

  change ( precarry m is ( a * b ) ( S n ) ) with ( ( a * b ) ( S n )
  + hzquotientmod m is ( precarry m is ( a * b ) n ) ). rewrite
  IHn. rewrite <- ( rngassoc1 hz ). assert ( ( ( a * b ) ( S n ) + (
  quotientprecarry m is a * b ) n ) ~> ( @op2 ( fpscommrng hz ) (
  precarry m is a ) b ) ( S n ) ) as f.  change ( ( a * b ) ( S n ) )
  with ( natsummation0 ( S n ) ( fun x : nat => a x * b ( minus ( S n
  ) x ) ) ). change ( ( quotientprecarry m is a * b ) n ) with (
  natsummation0 n ( fun x : nat => quotientprecarry m is a x * b (
  minus n x ) ) ).  rewrite natsummationplusshift. change ( ( @op2 (
  fpscommrng hz ) ( precarry m is a ) b ) ( S n ) ) with (
  natsummation0 ( S n ) ( fun x : nat => ( precarry m is a ) x * b (
  minus ( S n ) x ) ) ). rewrite natsummationshift0. unfold precarry
  at 2.  simpl. rewrite <- ( rngcomm1 hz ( a 0%nat * b ( S n ) ) _
  ). apply ( maponpaths ( fun x : hz => a 0%nat * b ( S n ) + x )
  ). apply natsummationpathsupperfixed. intros k j. unfold
  quotientprecarry. rewrite ( rngrdistr hz ). apply idpath.  rewrite
  f. rewrite hzquotientmodandplus. change ( @op2 ( fpscommrng hz ) (
  precarry m is a ) b ) with ( fpstimes hz ( precarry m is a ) b
  ). rewrite ( hzquotientandfpstimesl m is ( precarry m is a ) b
  ). change ( @op2 ( fpscommrng hz ) ( carry m is a ) b ) with (
  fpstimes hz ( carry m is a ) b ) at 1.  unfold fpstimes at 1. unfold
  carry at 1. change (fun n0 : nat => let t' := fun m0 : nat => b (n0
  - m0)%nat in natsummation0 n0 (fun x : nat => (hzremaindermod m is
  (precarry m is a x) * t' x)%rng)) with ( carry m is a * b ).  change
  ( ( quotientprecarry m is a * b ) ( S n ) ) with ( natsummation0 ( S
  n ) ( fun i : nat => hzquotientmod m is ( precarry m is a i ) * b (
  S n - i )%nat ) ).  rewrite 2! hzplusassoc. apply ( maponpaths ( fun
  v : _ => natsummation0 ( S n ) ( fun i : nat => hzquotientmod m is (
  precarry m is a i ) * b ( S n - i )%nat ) + v ) ). change ( precarry
  m is ( carry m is a * b ) ( S n ) ) with ( ( carry m is a * b ) ( S
  n ) + hzquotientmod m is ( precarry m is ( carry m is a * b ) n ) ).
  change ((carry m is a * b) (S n) + hzquotientmod m is (precarry m is
  (carry m is a * b) n)) with ((carry m is a * b)%rng (S n) +
  hzquotientmod m is (precarry m is (carry m is a * b) n)%rng)%hz.
  rewrite ( hzquotientmodandplus m is ( ( carry m is a * b ) ( S n ) )
  ( hzquotientmod m is ( precarry m is ( carry m is a * b ) n ) ) ).
  change ( ( carry m is a * b ) ( S n ) ) with ( natsummation0 ( S n )
  ( fun i : nat => hzremaindermod m is ( precarry m is a i ) * b ( S n
  - i )%nat ) ). rewrite hzplusassoc. apply ( maponpaths ( fun v : _
  => ( hzquotientmod m is ( natsummation0 ( S n ) ( fun i : nat =>
  hzremaindermod m is ( precarry m is a i ) * b ( S n - i )%nat ) ) )
  + v ) ).  apply ( maponpaths ( fun v : _ => hzquotientmod m is (
  hzquotientmod m is ( precarry m is ( carry m is a * b )%rng n ) ) +
  v ) ). apply maponpaths. apply ( maponpaths ( fun v : _ => v +
  hzremaindermod m is ( hzquotientmod m is ( precarry m is ( carry m
  is a * b )%rng n ) ) ) ). unfold fpstimes.  rewrite
  hzqrandnatsummation0r. rewrite ( hzqrandnatsummation0r m is ( fun i
  : nat => hzremaindermod m is ( precarry m is a i ) * b ( S n - i
  )%nat ) ). apply maponpaths. apply
  natsummationpathsupperfixed. intros j p.  change ( hzremaindermod m
  is (hzremaindermod m is (precarry m is a j) * b ( minus ( S n ) j))
  ) with ( hzremaindermod m is (hzremaindermod m is (precarry m is a
  j) * b (S n - j)%nat)%hz ). rewrite ( hzremaindermodandtimes m is (
  hzremaindermod m is ( precarry m is a j ) ) ( b ( minus ( S n ) j )
  ) ). rewrite hzremaindermoditerated. rewrite <-
  hzremaindermodandtimes. apply idpath.  Defined.

Lemma carryandtimesl ( m : hz ) ( is : hzneq 0 m ) ( a b : fpscommrng
hz ) : carry m is ( a * b ) ~> carry m is ( carry m is a * b ).
Proof.  intros. assert ( forall n : nat, carry m is ( a * b ) n ~>
carry m is ( carry m is a * b ) n ) as f. intros n. destruct n. unfold
carry at 1 2.  change ( precarry m is ( a * b ) 0%nat ) with ( a 0%nat
* b 0%nat ).  change ( precarry m is ( carry m is a * b ) 0%nat ) with
( carry m is a 0%nat * b 0%nat ). unfold carry. change (hzremaindermod
m is (precarry m is a 0) * b 0%nat) with (hzremaindermod m is
(precarry m is a 0) * b 0%nat )%hz.  rewrite ( hzremaindermodandtimes
m is ( hzremaindermod m is ( precarry m is a 0%nat ) ) ( b 0%nat ) ).
rewrite hzremaindermoditerated. rewrite <-
hzremaindermodandtimes. change ( precarry m is a 0%nat ) with ( a
0%nat ). apply idpath. unfold carry at 1 2. change ( precarry m is ( a
* b ) ( S n ) ) with ( ( a * b ) ( S n ) + hzquotientmod m is (
precarry m is ( a * b ) n ) ). rewrite precarryandtimesl. rewrite <- (
rngassoc1 hz ). rewrite hzremaindermodandplus. assert ( hzremaindermod
m is ( ( a * b ) ( S n ) + ( quotientprecarry m is a * b ) n ) ~>
hzremaindermod m is ( ( carry m is a * b ) ( S n ) ) ) as g.  change (
hzremaindermod m is ( ( natsummation0 ( S n ) ( fun u : nat => a u * b
( minus ( S n ) u ) ) ) + ( natsummation0 n ( fun u : nat => (
quotientprecarry m is a ) u * b ( minus n u ) ) ) ) ~> hzremaindermod
m is ( natsummation0 ( S n ) ( fun u : nat => ( carry m is a ) u * b (
minus ( S n ) u ) ) ) ). rewrite ( natsummationplusshift n ).  rewrite
( natsummationshift0 n ( fun u : nat => carry m is a u * b ( minus ( S
n ) u ) ) ).  assert ( hzremaindermod m is ( natsummation0 n ( fun x :
nat => a ( S x ) * b ( minus ( S n ) ( S x ) ) + quotientprecarry m is
a x * b ( minus n x ) ) ) ~> hzremaindermod m is (natsummation0 n (
fun x : nat => carry m is a ( S x ) * b ( minus ( S n ) ( S x ) ) ) )
) as h. rewrite hzqrandnatsummation0r. rewrite ( hzqrandnatsummation0r
m is ( fun x : nat => carry m is a ( S x ) * b ( minus ( S n ) ( S x )
) ) ). apply maponpaths. apply natsummationpathsupperfixed. intros j
p. unfold quotientprecarry. simpl. change (a (S j) * b ( minus n j) +
hzquotientmod m is (precarry m is a j) * b ( minus n j)) with (a (S j)
* b ( minus n j) + hzquotientmod m is (precarry m is a j) * b ( minus
n j) )%hz.  rewrite <- ( hzrdistr ( a ( S j ) ) ( hzquotientmod m is (
precarry m is a j ) ) ( b ( minus n j ) ) ). rewrite
hzremaindermodandtimes. change ( hzremaindermod m is (hzremaindermod m
is (a (S j) + hzquotientmod m is (precarry m is a j)) * hzremaindermod
m is (b ( minus n j))) ~> hzremaindermod m is (carry m is a (S j) * b
(minus n j)) )%rng. rewrite <- ( hzremaindermoditerated m is (a (S j)
+ hzquotientmod m is (precarry m is a j)) ).  unfold carry. rewrite <-
hzremaindermodandtimes. apply idpath.  rewrite
hzremaindermodandplus. rewrite h.  rewrite <-
hzremaindermodandplus. unfold carry at 3. rewrite (
hzremaindermodandplus m is _ ( hzremaindermod m is ( precarry m is a
0%nat ) * b ( minus ( S n ) 0%nat ) ) ). rewrite
hzremaindermodandtimes. rewrite hzremaindermoditerated. rewrite <-
hzremaindermodandtimes. change ( precarry m is a 0%nat ) with ( a
0%nat ). rewrite <- hzremaindermodandplus. rewrite hzpluscomm. apply
idpath. rewrite g. rewrite <- hzremaindermodandplus.  apply
idpath. apply ( funextfun _ _ f ).  Defined.
  
Lemma carryandtimesr ( m : hz ) ( is : hzneq 0 m ) ( a b : fpscommrng
hz ) : carry m is ( a * b ) ~> carry m is ( a * carry m is b ).
Proof.  intros. rewrite ( @rngcomm2 ( fpscommrng hz ) ). rewrite
carryandtimesl.  rewrite ( @rngcomm2 ( fpscommrng hz ) ). apply
idpath.  Defined.
  
Lemma carryandtimes ( m : hz ) ( is : hzneq 0 m ) ( a b : fpscommrng
hz ) : carry m is ( a * b ) ~> carry m is ( carry m is a * carry m is
b ).  Proof.  intros. rewrite carryandtimesl. rewrite
carryandtimesr. apply idpath.  Defined.

Lemma rngcarryequiv ( m : hz ) ( is : hzneq 0 m ) : @rngeqrel (
fpscommrng hz ).  Proof.  intros. split with ( carryequiv m is
). split. split. intros a b c q.  simpl. simpl in q. rewrite
carryandplus. rewrite q. rewrite <- carryandplus. apply idpath. intros
a b c q. simpl. rewrite carryandplus. rewrite q. rewrite <-
carryandplus. apply idpath. split. intros a b c q. simpl. rewrite
carryandtimes. rewrite q. rewrite <- carryandtimes. apply
idpath. intros a b c q. simpl. rewrite carryandtimes. rewrite
q. rewrite <- carryandtimes. apply idpath.  Defined.

Definition commrngofpadicints ( p : hz ) ( is : isaprime p ) :=
commrngquot ( rngcarryequiv p ( isaprimetoneq0 is ) ).

Definition padicplus ( p : hz ) ( is : isaprime p ) := @op1 (
commrngofpadicints p is ).

Definition padictimes ( p : hz ) ( is : isaprime p ) := @op2 (
commrngofpadicints p is ).

(** * III. The apartness relation on p-adic integers *)

Definition padicapart0 ( p : hz ) ( is : isaprime p ) : hrel (
fpscommrng hz ) := fun a b : _ => ( hexists ( fun n : nat => ( neq _ (
carry p ( isaprimetoneq0 is) a n ) ( carry p ( isaprimetoneq0 is ) b n
) ) ) ).

Lemma padicapartiscomprel ( p : hz ) ( is : isaprime p ) :
iscomprelrel ( carryequiv p ( isaprimetoneq0 is ) ) ( padicapart0 p is
).  Proof.  intros p is a a' b b' i j. apply uahp. intro k. apply
k. intros u. destruct u as [ n u ]. apply total2tohexists. split with
n. rewrite <- i , <- j. assumption.  intro k. apply k. intros
u. destruct u as [ n u ]. apply total2tohexists. split with n. rewrite
i, j. assumption.  Defined.

Definition padicapart1 ( p : hz ) ( is : isaprime p ) : hrel (
commrngofpadicints p is ) := quotrel ( padicapartiscomprel p is ).

Lemma isirreflpadicapart0 ( p : hz ) ( is : isaprime p ) : isirrefl (
padicapart0 p is ).  Proof.  intros. intros a f. simpl in f. assert
hfalse as x. apply f. intros u. destruct u as [ n u ]. apply u. apply
idpath. apply x.  Defined.

Lemma issymmpadicapart0 ( p : hz ) ( is : isaprime p ) : issymm (
padicapart0 p is ).  Proof.  intros. intros a b f. apply f. intros
u. destruct u as [ n u ]. apply total2tohexists. split with n. intros
g. apply u. rewrite g. apply idpath.  Defined.

Lemma iscotranspadicapart0 ( p : hz ) ( is : isaprime p ) : iscotrans
( padicapart0 p is ).  Proof.  intros. intros a b c f. apply f. intros
u. destruct u as [ n u ].  intros P j. apply j. destruct ( isdeceqhz (
carry p ( isaprimetoneq0 is ) a n ) ( carry p ( isaprimetoneq0 is ) b
n ) ) as [ l | r ].  apply ii2. intros Q k. apply k. split with
n. intros g. apply u.  rewrite l, g. apply idpath. apply ii1. intros Q
k. apply k. split with n. intros g. apply r. assumption.  Defined.

Definition padicapart ( p : hz ) ( is : isaprime p ) : apart (
commrngofpadicints p is ).  Proof.  intros. split with ( padicapart1 p
is ). split. unfold padicapart1.  apply ( isirreflquotrel (
padicapartiscomprel p is ) ( isirreflpadicapart0 p is )
). split. apply ( issymmquotrel ( padicapartiscomprel p is ) (
issymmpadicapart0 p is ) ). apply ( iscotransquotrel (
padicapartiscomprel p is ) ( iscotranspadicapart0 p is ) ).  Defined.

Lemma precarryandzero ( p : hz ) ( is : isaprime p ) : precarry p (
isaprimetoneq0 is ) 0 ~> ( @rngunel1 ( fpscommrng hz ) ).  Proof.
intros. assert ( forall n : nat, precarry p ( isaprimetoneq0 is ) 0 n
~> ( @rngunel1 (fpscommrng hz ) ) n ) as f. intros n. induction
n. unfold precarry. change ( ( @rngunel1 ( fpscommrng hz ) ) 0%nat )
with 0%hz. apply idpath. change ( ( ( @rngunel1 ( fpscommrng hz ) ( S
n ) + hzquotientmod p ( isaprimetoneq0 is ) ( precarry p (
isaprimetoneq0 is ) ( @rngunel1 ( fpscommrng hz ) ) n ) ) ) ~> 0%hz
). rewrite IHn. change ( ( @rngunel1 ( fpscommrng hz ) ) n ) with
0%hz. change ( ( @rngunel1 ( fpscommrng hz ) ) ( S n ) ) with 0%hz.
rewrite hzqrand0q. rewrite hzplusl0. apply idpath.  apply ( funextfun
_ _ f ).  Defined.

Lemma carryandzero ( p : hz ) ( is : isaprime p ) : carry p (
isaprimetoneq0 is ) 0 ~> 0.  Proof.  intros. unfold carry. rewrite
precarryandzero. assert ( forall n : nat, (fun n : nat =>
hzremaindermod p (isaprimetoneq0 is) ( ( @rngunel1 ( fpscommrng hz ) )
n)) n ~> ( @rngunel1 ( fpscommrng hz ) ) n ) as f. intros n. rewrite
hzqrand0r. unfold carry.  change ( ( @rngunel1 ( fpscommrng hz ) n ) )
with 0%hz. apply idpath. apply ( funextfun _ _ f ).  Defined.

Lemma precarryandone ( p : hz ) ( is : isaprime p ) : precarry p (
isaprimetoneq0 is ) 1 ~> ( @rngunel2 ( fpscommrng hz ) ).  Proof.
intros. assert ( forall n : nat, precarry p ( isaprimetoneq0 is ) 1 n
~> ( @rngunel2 (fpscommrng hz ) ) n ) as f. intros n. induction
n. unfold precarry. apply idpath. simpl. rewrite IHn. destruct
n. change ( ( @rngunel2 ( fpscommrng hz ) ) 0%nat ) with 1%hz. rewrite
hzqrand1q. rewrite hzplusr0. apply idpath. change ( ( @rngunel2 (
fpscommrng hz ) ) ( S n ) ) with 0%hz. rewrite hzqrand0q. rewrite
hzplusr0. apply idpath. apply ( funextfun _ _ f ).  Defined.

Lemma carryandone ( p : hz ) ( is : isaprime p ) : carry p (
isaprimetoneq0 is ) 1 ~> 1.  Proof.  intros. unfold carry. rewrite
precarryandone. assert ( forall n : nat, (fun n : nat =>
hzremaindermod p (isaprimetoneq0 is) ( ( @rngunel2 ( fpscommrng hz ) )
n)) n ~> ( @rngunel2 ( fpscommrng hz ) ) n ) as f. intros n. destruct
n.  change ( ( @rngunel2 ( fpscommrng hz ) ) 0%nat ) with
1%hz. rewrite hzqrand1r. apply idpath.  change ( ( @rngunel2 (
fpscommrng hz ) ) ( S n ) ) with 0%hz.  rewrite hzqrand0r. apply
idpath.  apply ( funextfun _ _ f ).  Defined.

Lemma padicapartcomputation ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) : ( pr1 ( padicapart p is ) ) ( setquotpr (carryequiv
p ( isaprimetoneq0 is ) ) a ) ( setquotpr ( carryequiv p (
isaprimetoneq0 is ) ) b ) ~> padicapart0 p is a b.  Proof.
intros. apply uahp. intros i. apply i. intro u. apply u.  Defined.

Lemma padicapartandplusprecarryl ( p : hz ) ( is : isaprime p ) ( a b
c : fpscommrng hz ) ( n : nat ) ( x : neq _ ( precarry p (
isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a + carry p (
isaprimetoneq0 is ) b ) n ) ( ( precarry p ( isaprimetoneq0 is ) (
carry p ( isaprimetoneq0 is ) a + carry p ( isaprimetoneq0 is ) c ) )
n ) ) : ( padicapart0 p is ) b c.  Proof.  intros. set ( P := fun x :
nat => neq hz (precarry p (isaprimetoneq0 is) (carry p (isaprimetoneq0
is) a + carry p (isaprimetoneq0 is) b) x) (precarry p (isaprimetoneq0
is) (carry p (isaprimetoneq0 is) a + carry p (isaprimetoneq0 is) c) x)
).  assert ( isdecnatprop P ) as isdec. intros m. destruct ( isdeceqhz
(precarry p (isaprimetoneq0 is) (carry p (isaprimetoneq0 is) a + carry
p (isaprimetoneq0 is) b) m) (precarry p (isaprimetoneq0 is) (carry p
(isaprimetoneq0 is) a + carry p (isaprimetoneq0 is) c) m) ) as [ l | r
]. apply ii2. intros j. apply j. assumption. apply ii1. assumption.
set ( leexists := leastelementprinciple n P isdec x ). apply
leexists. intro k. destruct k as [ k k' ]. destruct k' as [ k' k'' ].
destruct k. apply total2tohexists. split with 0%nat. intros i.  apply
k'. change (carry p (isaprimetoneq0 is) a 0%nat + carry p
(isaprimetoneq0 is) b 0%nat ~> (carry p (isaprimetoneq0 is) a 0%nat +
carry p (isaprimetoneq0 is) c 0%nat) ). rewrite i. apply idpath.
apply total2tohexists. split with ( S k ). intro i. apply ( k'' k
). apply natlthnsn. intro j. apply k'. change ( carry p (
isaprimetoneq0 is ) a ( S k ) + carry p ( isaprimetoneq0 is ) b ( S k
) + hzquotientmod p ( isaprimetoneq0 is ) ( precarry p (
isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a + carry p (
isaprimetoneq0 is ) b ) k ) ~> ( carry p ( isaprimetoneq0 is ) a ( S k
) + carry p ( isaprimetoneq0 is ) c ( S k ) + hzquotientmod p (
isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0 is ) ( carry p (
isaprimetoneq0 is ) a + carry p ( isaprimetoneq0 is ) c ) k ) ) ).
rewrite i. rewrite j. apply idpath.  Defined.

Lemma padicapartandplusprecarryr ( p : hz ) ( is : isaprime p ) ( a b
c : fpscommrng hz ) ( n : nat ) ( x : neq _ ( precarry p (
isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) b + carry p (
isaprimetoneq0 is ) a ) n ) ( ( precarry p ( isaprimetoneq0 is ) (
carry p ( isaprimetoneq0 is ) c + carry p ( isaprimetoneq0 is ) a ) )
n ) ) : ( padicapart0 p is ) b c.  Proof.  intros. rewrite 2! (
rngcomm1 ( fpscommrng hz ) _ ( carry p ( isaprimetoneq0 is ) a ) ) in
x. apply ( padicapartandplusprecarryl p is a b c n x ).  Defined.


Lemma commrngquotprandop1 { A : commrng } ( R : @rngeqrel A ) ( a b :
A ) : ( @op1 ( commrngquot R ) ) ( setquotpr ( pr1 R ) a ) ( setquotpr
( pr1 R ) b ) ~> setquotpr ( pr1 R ) ( a + b ).  Proof.
intros. change ( @op1 ( commrngquot R ) ) with ( setquotfun2 R R (
@op1 A ) ( pr1 ( iscomp2binoptransrel ( pr1 R ) ( eqreltrans _ ) ( pr2
R ) ) ) ).  unfold setquotfun2. rewrite setquotuniv2comm. apply
idpath.  Defined.

Lemma commrngquotprandop2 { A : commrng } ( R : @rngeqrel A ) ( a b :
A ) : ( @op2 ( commrngquot R ) ) ( setquotpr ( pr1 R ) a ) ( setquotpr
( pr1 R ) b ) ~> setquotpr ( pr1 R ) ( a * b ).  Proof.
intros. change ( @op2 ( commrngquot R ) ) with ( setquotfun2 R R (
@op2 A ) ( pr2 ( iscomp2binoptransrel ( pr1 R ) ( eqreltrans _ ) ( pr2
R ) ) ) ).  unfold setquotfun2. rewrite setquotuniv2comm. apply
idpath.  Defined.

Lemma setquotprandpadicplus ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) : ( @op1 ( commrngofpadicints p is ) ) ( setquotpr (
carryequiv p ( isaprimetoneq0 is ) ) a ) ( setquotpr ( carryequiv p (
isaprimetoneq0 is ) ) b ) ~> setquotpr ( carryequiv p ( isaprimetoneq0
is ) ) ( a + b ).  Proof.  intros. apply commrngquotprandop1.
Defined.

Lemma setquotprandpadictimes ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) : ( @op2 ( commrngofpadicints p is ) ) ( setquotpr (
carryequiv p ( isaprimetoneq0 is ) ) a ) ( setquotpr ( carryequiv p (
isaprimetoneq0 is ) ) b ) ~> setquotpr ( carryequiv p ( isaprimetoneq0
is ) ) ( a * b ).  Proof.  intros. apply commrngquotprandop2.
Defined.


Lemma padicplusisbinopapart0 ( p : hz ) ( is : isaprime p ) ( a b c :
fpscommrng hz ) ( u : padicapart0 p is ( a + b ) ( a + c ) ) :
padicapart0 p is b c.  Proof.  intros. apply u. intros n. destruct n
as [ n n' ].  set ( P := fun x : nat => neq hz ( carry p (
isaprimetoneq0 is ) ( a + b) x) ( carry p ( isaprimetoneq0 is ) ( a +
c) x) ). assert ( isdecnatprop P ) as isdec. intros m.  destruct (
isdeceqhz ( carry p ( isaprimetoneq0 is ) ( a + b) m) ( carry p (
isaprimetoneq0 is ) ( a + c) m) ) as [ l | r ]. apply ii2. intros
j. apply j. assumption. apply ii1. assumption.
 
  set ( le := leastelementprinciple n P isdec n').  apply le. intro
  k. destruct k as [ k k' ]. destruct k' as [ k' k'' ]. destruct k.
  apply total2tohexists. split with 0%nat. intros j. apply k'.  unfold
  carry.  unfold precarry.  change ( ( a + b ) 0%nat ) with ( a 0%nat
  + b 0%nat ). change ( ( a + c ) 0%nat ) with ( a 0%nat + c 0%nat
  ). unfold carry in j.  unfold precarry in j. rewrite
  hzremaindermodandplus. rewrite j. rewrite <-
  hzremaindermodandplus. apply idpath.
  
  destruct ( isdeceqhz ( carry p ( isaprimetoneq0 is ) b ( S k ) ) (
  carry p ( isaprimetoneq0 is ) c ( S k ) ) ) as [ l | r ].  apply (
  padicapartandplusprecarryl p is a b c k ).  intros j. apply
  k'. rewrite ( carryandplus ). unfold carry at 1.  change (
  hzremaindermod p ( isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is
  ) a ( S k ) + carry p ( isaprimetoneq0 is ) b ( S k ) +
  hzquotientmod p ( isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0
  is ) ( carry p ( isaprimetoneq0 is ) a + carry p ( isaprimetoneq0 is
  ) b ) k ) ) ~> carry p ( isaprimetoneq0 is ) ( a + c ) ( S k ) ).
  rewrite l. rewrite j. rewrite ( carryandplus p ( isaprimetoneq0 is )
  a c ). unfold carry at 5. change ( precarry p ( isaprimetoneq0 is )
  ( carry p ( isaprimetoneq0 is ) a + carry p ( isaprimetoneq0 is ) c
  ) ( S k ) ) with ( carry p ( isaprimetoneq0 is ) a ( S k ) + carry p
  ( isaprimetoneq0 is ) c ( S k ) + hzquotientmod p ( isaprimetoneq0
  is ) ( precarry p ( isaprimetoneq0 is ) ( carry p ( isaprimetoneq0
  is ) a + carry p ( isaprimetoneq0 is ) c ) k ) ). apply idpath.
  apply total2tohexists. split with ( S k ). assumption.  Defined.

Lemma padicplusisbinopapartl ( p : hz ) ( is : isaprime p ) :
isbinopapartl ( padicapart p is ) ( padicplus p is ).  Proof.
intros. unfold isbinopapartl. assert ( forall x x' x'' :
commrngofpadicints p is, isaprop ( ( pr1 ( padicapart p is ) ) (
padicplus p is x x' ) ( padicplus p is x x'' ) -> ( ( pr1 ( padicapart
p is ) ) x' x'' ) ) ) as int. intros. apply impred. intros. apply (
pr1 ( padicapart p is ) ). apply ( setquotuniv3prop _ ( fun x x' x''
=> hProppair _ ( int x x' x'' ) ) ). intros a b c.  change (pr1
(padicapart p is) (padicplus p is (setquotpr (rngcarryequiv p
(isaprimetoneq0 is)) a) (setquotpr (rngcarryequiv p (isaprimetoneq0
is)) b)) (padicplus p is (setquotpr (rngcarryequiv p (isaprimetoneq0
is)) a) (setquotpr (rngcarryequiv p (isaprimetoneq0 is)) c)) -> pr1
(padicapart p is) (setquotpr (rngcarryequiv p (isaprimetoneq0 is)) b)
(setquotpr (rngcarryequiv p (isaprimetoneq0 is)) c)).  unfold
padicplus. rewrite 2! setquotprandpadicplus. rewrite 2!
padicapartcomputation. apply padicplusisbinopapart0.  Defined.

Lemma padicplusisbinopapartr ( p : hz ) ( is : isaprime p ) :
isbinopapartr ( padicapart p is ) ( padicplus p is ).  Proof.
intros. unfold isbinopapartr. intros a b c. unfold padicplus. rewrite
( @rngcomm1 ( commrngofpadicints p is ) b a ). rewrite ( @rngcomm1 (
commrngofpadicints p is ) c a ). apply padicplusisbinopapartl.
Defined.

Lemma padicapartandtimesprecarryl ( p : hz ) ( is : isaprime p ) ( a b
c : fpscommrng hz ) ( n : nat ) ( x : neq _ ( precarry p (
isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a * carry p (
isaprimetoneq0 is ) b ) n ) ( ( precarry p ( isaprimetoneq0 is ) (
carry p ( isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) c ) )
n ) ) : ( padicapart0 p is ) b c.  Proof.  intros. set ( P := fun x :
nat => neq hz (precarry p (isaprimetoneq0 is) (carry p (isaprimetoneq0
is) a * carry p (isaprimetoneq0 is) b) x) (precarry p (isaprimetoneq0
is) (carry p (isaprimetoneq0 is) a * carry p (isaprimetoneq0 is) c) x)
).  assert ( isdecnatprop P ) as isdec. intros m. destruct ( isdeceqhz
(precarry p (isaprimetoneq0 is) (carry p (isaprimetoneq0 is) a * carry
p (isaprimetoneq0 is) b) m) (precarry p (isaprimetoneq0 is) (carry p
(isaprimetoneq0 is) a * carry p (isaprimetoneq0 is) c) m) ) as [ l | r
]. apply ii2. intros j. apply j. assumption. apply ii1. assumption.
set ( leexists := leastelementprinciple n P isdec x ). apply
leexists. intro k. destruct k as [ k k' ]. destruct k' as [ k' k''
]. induction k.  apply total2tohexists. split with 0%nat. intros i.
apply k'. change (carry p (isaprimetoneq0 is) a 0%nat * carry p
(isaprimetoneq0 is) b 0%nat ~> (carry p (isaprimetoneq0 is) a 0%nat *
carry p (isaprimetoneq0 is) c 0%nat) ). rewrite i. apply idpath.  set
( Q := ( fun o : nat => hProppair ( carry p ( isaprimetoneq0 is ) b o
~> carry p ( isaprimetoneq0 is ) c o ) ( isasethz _ _ ) ) ).  assert (
isdecnatprop Q ) as isdec'. intro o. destruct ( isdeceqhz ( carry p (
isaprimetoneq0 is ) b o ) ( carry p ( isaprimetoneq0 is ) c o ) ) as [
l | r ]. apply ii1. assumption. apply ii2. assumption.  destruct (
isdecisbndqdec Q isdec' ( S k ) ) as [ l | r ].  assert hfalse as
xx. apply ( k'' k ). apply natlthnsn. intro j.  apply k'.  change ( (
natsummation0 ( S k ) ( fun x : nat => carry p ( isaprimetoneq0 is ) a
x * carry p ( isaprimetoneq0 is ) b ( minus ( S k ) x ) ) ) +
hzquotientmod p ( isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0 is
) ( carry p ( isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b
) k ) ~> (( natsummation0 ( S k ) ( fun x : nat => carry p (
isaprimetoneq0 is ) a x * carry p ( isaprimetoneq0 is ) c ( minus ( S
k ) x ) ) ) + hzquotientmod p ( isaprimetoneq0 is ) ( precarry p (
isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a * carry p (
isaprimetoneq0 is ) c ) k ) ) ).  assert ( natsummation0 ( S k ) (fun
x0 : nat => carry p (isaprimetoneq0 is) a x0 * carry p (isaprimetoneq0
is) b ( minus ( S k ) x0)) ~> natsummation0 ( S k ) (fun x0 : nat =>
carry p (isaprimetoneq0 is) a x0 * carry p (isaprimetoneq0 is) c (
minus ( S k ) x0)) ) as f. apply natsummationpathsupperfixed. intros m
y. rewrite ( l ( minus ( S k ) m ) ). apply idpath. apply
minusleh. rewrite f. rewrite j. apply idpath. contradiction.
  
  apply r. intros o. destruct o as [ o o' ]. apply
total2tohexists. split with o. apply o'.  Defined.

Lemma padictimesisbinopapart0 ( p : hz ) ( is : isaprime p ) ( a b c :
fpscommrng hz ) ( u : padicapart0 p is ( a * b ) ( a * c ) ) :
padicapart0 p is b c.  Proof.  intros. apply u. intros n. destruct n
as [ n n' ].  destruct n. apply total2tohexists. split with
0%nat. intros j.  apply n'. rewrite carryandtimes. rewrite (
carryandtimes p ( isaprimetoneq0 is ) a c ). change ( hzremaindermod p
( isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a 0%nat * carry
p ( isaprimetoneq0 is ) b 0%nat ) ~> hzremaindermod p ( isaprimetoneq0
is ) ( carry p ( isaprimetoneq0 is ) a 0%nat * carry p (
isaprimetoneq0 is ) c 0%nat ) ). rewrite j. apply idpath.  set ( Q :=
( fun o : nat => hProppair ( carry p ( isaprimetoneq0 is ) b o ~>
carry p ( isaprimetoneq0 is ) c o ) ( isasethz _ _ ) ) ).  assert (
isdecnatprop Q ) as isdec'. intro o. destruct ( isdeceqhz ( carry p (
isaprimetoneq0 is ) b o ) ( carry p ( isaprimetoneq0 is ) c o ) ) as [
l | r ]. apply ii1. assumption. apply ii2. assumption. destruct (
isdecisbndqdec Q isdec'( S n ) ) as [ l | r ].  apply (
padicapartandtimesprecarryl p is a b c n ). intros j. assert hfalse as
xx. apply n'.  rewrite carryandtimes. rewrite ( carryandtimes p (
isaprimetoneq0 is ) a c ). change ( hzremaindermod p ( isaprimetoneq0
is ) ( natsummation0 ( S n ) ( fun x : nat => carry p ( isaprimetoneq0
is ) a x * carry p ( isaprimetoneq0 is ) b ( minus ( S n ) x ) ) +
hzquotientmod p ( isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0 is
) ( carry p ( isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b
) n ) ) ~> ( hzremaindermod p ( isaprimetoneq0 is ) ( natsummation0 (
S n ) ( fun x : nat => carry p ( isaprimetoneq0 is ) a x * carry p (
isaprimetoneq0 is ) c ( minus ( S n ) x ) ) + hzquotientmod p (
isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0 is ) ( carry p (
isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) c ) n ) ) ) ).
rewrite j.  assert ( natsummation0 ( S n ) (fun x0 : nat => carry p
(isaprimetoneq0 is) a x0 * carry p (isaprimetoneq0 is) b ( minus ( S n
) x0)) ~> natsummation0 ( S n ) (fun x0 : nat => carry p
(isaprimetoneq0 is) a x0 * carry p (isaprimetoneq0 is) c ( minus ( S n
) x0)) ) as f. apply natsummationpathsupperfixed. intros m y. rewrite
( l ( minus ( S n ) m ) ). apply idpath. apply minusleh. rewrite
f. apply idpath. contradiction.  apply r. intros k. destruct k as [ k
k' ]. apply total2tohexists. split with k. apply k'.  Defined.
 
Lemma padictimesisbinopapartl ( p : hz ) ( is : isaprime p ) :
isbinopapartl ( padicapart p is ) ( padictimes p is ).  Proof.
intros. unfold isbinopapartl. assert ( forall x x' x'' :
commrngofpadicints p is, isaprop ( ( pr1 ( padicapart p is ) ) (
padictimes p is x x' ) ( padictimes p is x x'' ) -> ( ( pr1 (
padicapart p is ) ) x' x'' ) ) ) as int. intros. apply
impred. intros. apply ( pr1 ( padicapart p is ) ). apply (
setquotuniv3prop _ ( fun x x' x'' => hProppair _ ( int x x' x'' ) )
). intros a b c.  change (pr1 (padicapart p is) (padictimes p is
(setquotpr (carryequiv p (isaprimetoneq0 is)) a) (setquotpr
(carryequiv p (isaprimetoneq0 is)) b)) (padictimes p is (setquotpr
(carryequiv p (isaprimetoneq0 is)) a) (setquotpr (carryequiv p
(isaprimetoneq0 is)) c)) -> pr1 (padicapart p is) (setquotpr
(carryequiv p (isaprimetoneq0 is)) b) (setquotpr (carryequiv p
(isaprimetoneq0 is)) c)). unfold padictimes.  rewrite 2!
setquotprandpadictimes. rewrite 2! padicapartcomputation. intros j.
apply ( padictimesisbinopapart0 p is a b c j ).  Defined.

Lemma padictimesisbinopapartr ( p : hz ) ( is : isaprime p ) :
isbinopapartr ( padicapart p is ) ( padictimes p is ).  Proof.
intros. unfold isbinopapartr. intros a b c. unfold padictimes. rewrite
( @rngcomm2 ( commrngofpadicints p is ) b a ). rewrite ( @rngcomm2 (
commrngofpadicints p is ) c a ). apply padictimesisbinopapartl.
Defined.

Definition acommrngofpadicints ( p : hz ) ( is : isaprime p ) :
acommrng.  Proof.  intros. split with ( commrngofpadicints p is
). split with ( padicapart p is ). split. split. apply (
padicplusisbinopapartl p is ).  apply ( padicplusisbinopapartr p is ).
split. apply ( padictimesisbinopapartl p is ).  apply (
padictimesisbinopapartr p is ).  Defined.

(** * IV. The apartness domain of p-adic integers and the Heyting
field of p-adic numbers *)

Lemma precarryandzeromultl ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) ( n : nat ) ( x : forall m : nat, natlth m n -> (
carry p ( isaprimetoneq0 is ) a m ~> 0%hz ) ) : forall m : nat, natlth
m n -> precarry p ( isaprimetoneq0 is ) ( fpstimes hz ( carry p (
isaprimetoneq0 is ) a ) ( carry p ( isaprimetoneq0 is ) b ) ) m ~>
0%hz.  Proof.  intros p is a b n x m y. induction m. simpl. unfold
fpstimes. simpl. rewrite ( x 0%nat y ). rewrite hzmult0x. apply
idpath.  change ( natsummation0 ( S m ) ( fun z : nat => ( carry p (
isaprimetoneq0 is ) a z ) * ( carry p ( isaprimetoneq0 is ) b ( minus
( S m ) z ) ) ) + hzquotientmod p ( isaprimetoneq0 is ) ( precarry p (
isaprimetoneq0 is ) ( fpstimes hz ( carry p ( isaprimetoneq0 is ) a )
( carry p ( isaprimetoneq0 is ) b ) ) m ) ~> 0%hz ).  assert ( natlth
m n ) as u. apply ( istransnatlth _ ( S m ) _ ). apply
natlthnsn. assumption. rewrite ( IHm u ). rewrite hzqrand0q. rewrite
hzplusr0. assert ( natsummation0 (S m) (fun z : nat => carry p
(isaprimetoneq0 is) a z * carry p (isaprimetoneq0 is) b ( minus ( S m
) z)) ~> ( natsummation0 ( S m ) ( fun z : nat => 0%hz ) ) ) as f.
apply natsummationpathsupperfixed. intros k v. assert ( natlth k n )
as uu. apply ( natlehlthtrans _ ( S m ) _
). assumption. assumption. rewrite ( x k uu ). rewrite hzmult0x. apply
idpath. rewrite f. rewrite natsummationae0bottom. apply idpath. intros
k l. apply idpath.  Defined.

Lemma precarryandzeromultr ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) ( n : nat ) ( x : forall m : nat, natlth m n -> (
carry p ( isaprimetoneq0 is ) b m ~> 0%hz ) ) : forall m : nat, natlth
m n -> precarry p ( isaprimetoneq0 is ) ( fpstimes hz ( carry p (
isaprimetoneq0 is ) a ) ( carry p ( isaprimetoneq0 is ) b ) ) m ~>
0%hz.  Proof.  intros p is a b n x m y. change (fpstimes hz (carry p
(isaprimetoneq0 is) a) (carry p (isaprimetoneq0 is) b)) with ( (carry
p (isaprimetoneq0 is) a) * (carry p (isaprimetoneq0 is) b)). rewrite (
( @rngcomm2 ( fpscommrng hz ) ) ( carry p ( isaprimetoneq0 is ) a ) (
carry p ( isaprimetoneq0 is ) b ) ). apply ( precarryandzeromultl p is
b a n x m y ).  Defined.

Lemma hzfpstimesnonzero ( a : fpscommrng hz ) ( k : nat ) ( is :
dirprod ( neq hz ( a k ) 0%hz ) ( forall m : nat, natlth m k -> ( a m
) ~> 0%hz ) ) : forall k' : nat, forall b : fpscommrng hz , forall is'
: dirprod ( neq hz ( b k' ) 0%hz ) ( forall m : nat, natlth m k' -> (
b m ) ~> 0%hz ), ( a * b ) ( k + k' )%nat ~> ( a k ) * ( b k' ).
Proof.  intros a k is k'. induction k'. intros. destruct
k. simpl. apply idpath.  rewrite natplusr0. change ( natsummation0 k (
fun x : nat => a x * b ( minus ( S k ) x ) ) + a ( S k ) * b ( minus (
S k ) ( S k ) ) ~> a ( S k ) * b 0%nat ). assert ( natsummation0 k (
fun x : nat => a x * b ( minus ( S k ) x ) ) ~> natsummation0 k ( fun
x : nat => 0%hz ) ) as f. apply natsummationpathsupperfixed. intros m
i. assert ( natlth m ( S k ) ) as i0. apply ( natlehlthtrans _ k _
). assumption. apply natlthnsn. rewrite ( ( pr2 is ) m i0 ). rewrite
hzmult0x. apply idpath. rewrite f. rewrite
natsummationae0bottom. rewrite hzplusl0. rewrite minusnn0.  apply
idpath. intros m i.  apply idpath. intros. rewrite natplusnsm. change
( natsummation0 ( k + k' )%nat ( fun x : nat => a x * b ( minus ( S k
+ k' ) x ) ) + a ( S k + k' )%nat * b ( minus ( S k + k' ) ( S k + k'
) ) ~> a k * b ( S k' ) ).  set ( b' := fpsshift b ). rewrite
minusnn0. rewrite ( ( pr2 is' ) 0%nat ( natlehlthtrans 0 k' ( S k' ) (
natleh0n k' ) ( natlthnsn k' ) ) ).  rewrite hzmultx0.  rewrite
hzplusr0.  assert ( natsummation0 ( k + k' )%nat ( fun x : nat => a x
* b ( minus ( S k + k' ) x ) ) ~> fpstimes hz a b' ( k + k' )%nat ) as
f.  apply natsummationpathsupperfixed. intros m v. change ( S k + k'
)%nat with ( S ( k + k' ) ). rewrite <-( pathssminus ( k + k' )%nat m
). apply idpath. apply ( natlehlthtrans _ ( k + k' )%nat _
). assumption. apply natlthnsn. rewrite f. apply ( IHk' b'
). split. apply is'. intros m v. unfold b'. unfold fpsshift. apply
is'. assumption.  Defined.

Lemma hzfpstimeswhenzero ( a : fpscommrng hz ) ( m k : nat ) ( is : (
forall m : nat, natlth m k -> ( a m ) ~> 0%hz ) ) : forall b :
fpscommrng hz, forall k' : nat, forall is' : ( forall m : nat, natlth
m k' -> ( b m ) ~> 0%hz ) , natlth m ( k + k' )%nat -> ( a * b ) m ~>
0%hz.  Proof.  intros a m. induction m. intros k.  intros is b k' is'
j. change ( a 0%nat * b 0%nat ~> 0%hz ). destruct k. rewrite ( is'
0%nat j ). rewrite hzmultx0. apply idpath. assert ( natlth 0 ( S k ) )
as i.  apply ( natlehlthtrans _ k _ ). apply natleh0n. apply
natlthnsn.  rewrite ( is 0%nat i ). rewrite hzmult0x. apply idpath.

  intros k is b k' is' j. change ( natsummation0 ( S m ) ( fun x : nat
  => a x * b ( minus ( S m ) x ) ) ~> 0%hz ).  change ( natsummation0
  m ( fun x : nat => a x * b ( minus ( S m ) x ) ) + a ( S m ) * b (
  minus ( S m ) ( S m ) ) ~> 0%hz ). assert ( a ( S m ) * b ( minus (
  S m ) ( S m ) ) ~> 0%hz ) as g. destruct k. destruct k'. assert
  empty.  apply ( negnatgth0n ( S m ) j ). contradiction. rewrite
  minusnn0. rewrite ( is' 0%nat ( natlehlthtrans 0%nat k' ( S k' ) (
  natleh0n k' ) ( natlthnsn k' ) ) ). rewrite hzmultx0. apply
  idpath. destruct k'. rewrite natplusr0 in j. rewrite ( is ( S m ) j
  ). rewrite hzmult0x. apply idpath.  rewrite minusnn0. rewrite ( is'
  0%nat ( natlehlthtrans 0%nat k' ( S k' ) ( natleh0n k' ) ( natlthnsn
  k' ) ) ). rewrite hzmultx0. apply idpath.  rewrite g. rewrite
  hzplusr0. set ( b' := fpsshift b ). assert ( natsummation0 m ( fun x
  : nat => a x * b ( minus ( S m ) x ) ) ~> natsummation0 m ( fun x :
  nat => a x * b' ( minus m x ) ) ) as f.  apply
  natsummationpathsupperfixed. intros n i. unfold b'. unfold
  fpsshift. rewrite pathssminus. apply idpath. apply ( natlehlthtrans
  _ m _ ). assumption. apply natlthnsn. rewrite f. change ( ( a * b' )
  m ~> 0%hz ). assert ( natlth m ( k + k' ) ) as one. apply (
  istransnatlth _ ( S m ) _ ). apply natlthnsn. assumption. destruct
  k'. assert ( forall m : nat, natlth m 0%nat -> b' m ~> 0%hz ) as
  two. intros m0 j0. assert empty. apply ( negnatgth0n
  m0). assumption. contradiction. apply ( IHm k is b' 0%nat two one
  ). assert ( forall m : nat, natlth m k' -> b' m ~> 0%hz ) as
  two. intros m0 j0.  change ( b ( S m0 ) ~> 0%hz ). apply
  is'. assumption. assert ( natlth m ( k + k' )%nat ) as
  three. rewrite natplusnsm in j.  apply j. apply ( IHm k is b' k' two
  three ).  Defined.

Lemma precarryandzeromult ( p : hz ) ( is : isaprime p ) ( a b :
fpscommrng hz ) ( k k' : nat ) ( x : forall m : nat, natlth m k ->
carry p ( isaprimetoneq0 is ) a m ~> 0%hz ) ( x' : forall m : nat,
natlth m k' -> carry p ( isaprimetoneq0 is ) b m ~> 0%hz ) : forall m
: nat, natlth m ( k + k' )%nat -> precarry p ( isaprimetoneq0 is ) (
fpstimes hz ( carry p ( isaprimetoneq0 is ) a ) ( carry p (
isaprimetoneq0 is ) b ) ) m ~> 0%hz.  Proof.  intros p is a b k k' x
x' m i. induction m. apply ( hzfpstimeswhenzero ( carry p (
isaprimetoneq0 is ) a ) 0%nat k x ( carry p ( isaprimetoneq0 is ) b )
k' x' i ).  change ( ( ( carry p ( isaprimetoneq0 is ) a ) * ( carry p
( isaprimetoneq0 is ) b ) ) ( S m ) + hzquotientmod p ( isaprimetoneq0
is ) ( precarry p ( isaprimetoneq0 is ) ( fpstimes hz ( carry p (
isaprimetoneq0 is ) a ) ( carry p ( isaprimetoneq0 is ) b ) ) m ) ~>
0%hz ).  rewrite ( hzfpstimeswhenzero ( carry p ( isaprimetoneq0 is )
a ) ( S m ) k x ( carry p ( isaprimetoneq0 is ) b ) k' x' i ). rewrite
hzplusl0. assert ( natlth m ( k + k' )%nat ) as one. apply (
istransnatlth _ ( S m ) _ ). apply natlthnsn. assumption. rewrite (
IHm one ). rewrite hzqrand0q. apply idpath.  Defined.

Lemma primedivorcoprime ( p a : hz ) ( is : isaprime p ) : hdisj (
hzdiv p a ) ( gcd p a ( isaprimetoneq0 is ) ~> 1 ).  Proof.
intros. intros P i. apply ( pr2 is ( gcd p a ( isaprimetoneq0 is ) ) (
pr1 ( gcdiscommondiv p a ( isaprimetoneq0 is ) ) ) ). intro t. apply
i. destruct t as [ t0 | t1 ]. apply ii2. assumption. apply
ii1. rewrite <- t1. exact ( pr2 ( gcdiscommondiv p a ( isaprimetoneq0
is ) ) ).  Defined.

Lemma primeandtimes ( p a b : hz ) ( is : isaprime p ) ( x : hzdiv p (
a * b ) ) : hdisj ( hzdiv p a ) ( hzdiv p b ).  Proof.  intros. apply
( primedivorcoprime p a is ).  intros j. intros P i. apply i. destruct
j as [ j0 | j1 ]. apply ii1. assumption. apply ii2. apply x. intro
u. destruct u as [ k u ]. unfold hzdiv0 in u.  set ( cd :=
bezoutstrong a p ( isaprimetoneq0 is ) ). destruct cd as [ cd f
]. destruct cd as [ c d ]. rewrite j1 in f. simpl in f. assert ( b ~>
( ( b * c + d * k ) * p ) ) as g. assert ( b ~> b * 1 ) as g0. rewrite
hzmultr1. apply idpath. rewrite g0. rewrite ( rngrdistr hz ( b * 1 * c
) ( d * k ) p ). assert ( b * ( c * p + d * a ) ~> ( b * 1 * c * p + d
* k * p ) ) as h. rewrite ( rngldistr hz ( c * p ) ( d * a ) b
). rewrite hzmultr1. rewrite 2! ( @rngassoc2 hz ). rewrite ( @rngcomm2
hz k p ). change ( p * k )%hz with ( p * k )%rng in u. rewrite
u. rewrite ( @rngcomm2 hz b ( d * a ) ). rewrite ( @rngassoc2 hz
). apply idpath. rewrite <- h. rewrite f. apply idpath. intros Q
uu. apply uu. split with ( b * c + d * k ). rewrite ( @rngcomm2 hz _ p
) in g. unfold hzdiv0. apply pathsinv0. assumption.  Defined.

Lemma hzremaindermodprimeandtimes ( p : hz ) ( is : isaprime p ) ( a b
: hz ) ( x : hzremaindermod p ( isaprimetoneq0 is ) ( a * b ) ~> 0 ) :
hdisj ( hzremaindermod p ( isaprimetoneq0 is ) a ~> 0) (
hzremaindermod p ( isaprimetoneq0 is ) b ~> 0).  Proof.
intros. assert ( hzdiv p ( a * b ) ) as i. intros P i'. apply
i'. split with ( hzquotientmod p ( isaprimetoneq0 is ) ( a * b )
). unfold hzdiv0. apply pathsinv0. rewrite <- ( hzplusr0 (p *
hzquotientmod p (isaprimetoneq0 is) (a * b)%rng) )%hz. change (a * b
~> (p * hzquotientmod p (isaprimetoneq0 is) (a * b)%rng + 0)%rng).
rewrite <- x. change (p * hzquotientmod p (isaprimetoneq0 is) (a * b)
+ hzremaindermod p (isaprimetoneq0 is) a * b) with (p * hzquotientmod
p (isaprimetoneq0 is) (a * b)%rng + ( hzremaindermod p (isaprimetoneq0
is) a * b )%rng )%hz. apply ( hzdivequationmod p ( isaprimetoneq0 is )
( a * b ) ).  apply ( primeandtimes p a b is i ). intro t. destruct t
as [ t0 | t1 ]. apply t0. intros k. destruct k as [ k k' ].  intros Q
j. apply j. apply ii1.  apply pathsinv0. apply ( hzqrtestr p (
isaprimetoneq0 is ) a k ).  split.  rewrite hzplusr0. unfold hzdiv0 in
k'. rewrite k'. apply idpath. split. apply isreflhzleh. rewrite
hzabsvalgth0. apply ( istranshzlth _ 1 _ ). apply hzlthnsn. apply
is. apply ( istranshzlth _ 1 _ ). apply hzlthnsn. apply is. apply
t1. intros k. destruct k as [ k k' ]. intros Q j. apply j. apply
ii2. apply pathsinv0. apply ( hzqrtestr p ( isaprimetoneq0 is ) b k ).
split.  rewrite hzplusr0. unfold hzdiv0 in k'. rewrite k'. apply
idpath. split. apply isreflhzleh. rewrite hzabsvalgth0. apply (
istranshzlth _ 1 _ ). apply hzlthnsn. apply is. apply ( istranshzlth _
1 _ ). apply hzlthnsn. apply is.  Defined.

Definition padiczero ( p : hz ) ( is : isaprime p ) := @rngunel1 (
commrngofpadicints p is ).

Definition padicone ( p : hz ) ( is : isaprime p ) := @rngunel2 (
commrngofpadicints p is ).

Lemma padiczerocomputation ( p : hz ) ( is : isaprime p ) : padiczero
p is ~> setquotpr ( carryequiv p ( isaprimetoneq0 is ) ) ( @rngunel1 (
fpscommrng hz ) ).  Proof.  intros. apply idpath.  Defined.

Lemma padiconecomputation ( p : hz ) ( is : isaprime p ) : padicone p
is ~> setquotpr ( carryequiv p ( isaprimetoneq0 is ) ) ( @rngunel2 (
fpscommrng hz ) ).  Proof.  intros. apply idpath.  Defined.

Lemma padicintsareintdom ( p : hz ) ( is : isaprime p ) ( a b :
acommrngofpadicints p is ) : a # 0 -> b # 0 -> a * b # 0.  Proof.
intros p is. assert ( forall a b : commrngofpadicints p is, isaprop (
( pr1 ( padicapart p is ) ) a ( padiczero p is ) -> ( pr1 ( padicapart
p is ) ) b ( padiczero p is ) -> ( pr1 ( padicapart p is ) ) (
padictimes p is a b ) ( padiczero p is ) ) ) as int. intros. apply
impred. intros. apply impred. intros. apply ( pr1 ( padicapart p is )
).

  apply ( setquotuniv2prop _ ( fun x y => hProppair _ ( int x y ) )
  ). intros a b. change (pr1 (padicapart p is) (setquotpr (carryequiv
  p (isaprimetoneq0 is)) a) (padiczero p is) -> pr1 (padicapart p is)
  (setquotpr (carryequiv p (isaprimetoneq0 is)) b) (padiczero p is) ->
  pr1 (padicapart p is) (padictimes p is (setquotpr (carryequiv p
  (isaprimetoneq0 is)) a) (setquotpr (carryequiv p (isaprimetoneq0
  is)) b)) (padiczero p is)). unfold padictimes.  rewrite
  padiczerocomputation. rewrite setquotprandpadictimes.  rewrite 3!
  padicapartcomputation. intros i j. apply i. intros i0. destruct i0
  as [ i0 i1 ]. apply j. intros j0. destruct j0 as [ j0 j1 ].  rewrite
  carryandzero in i1, j1. change ( ( @rngunel1 ( fpscommrng hz ) ) i0
  ) with 0%hz in i1. change ( ( @rngunel1 ( fpscommrng hz ) ) j0 )
  with 0%hz in j1.  set ( P := fun x : nat => neq hz ( carry p (
  isaprimetoneq0 is ) a x ) 0 ). set ( P' := fun x : nat => neq hz (
  carry p ( isaprimetoneq0 is ) b x ) 0 ). assert ( isdecnatprop P )
  as isdec1. intros m.  destruct ( isdeceqhz ( carry p (
  isaprimetoneq0 is ) a m ) 0%hz ) as [ l | r ]. apply ii2. intro
  v. apply v. assumption. apply ii1. assumption. assert ( isdecnatprop
  P' ) as isdec2. intros m. destruct ( isdeceqhz ( carry p (
  isaprimetoneq0 is ) b m ) 0%hz ) as [ l | r ]. apply ii2. intro
  v. apply v. assumption. apply ii1. assumption.  set ( le1 :=
  leastelementprinciple i0 P isdec1 i1 ). set ( le2 :=
  leastelementprinciple j0 P' isdec2 j1 ).  apply le1. intro
  k. destruct k as [ k k' ]. apply le2. intro o. destruct o as [ o o'
  ].  apply total2tohexists. split with ( k + o )%nat.

  assert ( forall m : nat, natlth m k -> carry p ( isaprimetoneq0 is )
  a m ~> 0%hz ) as one. intros m m0. destruct ( isdeceqhz ( carry p (
  isaprimetoneq0 is ) a m ) 0%hz ) as [ left0 | right0 ].  assumption.
  assert empty. apply ( ( pr2 k' ) m m0 ). assumption. contradiction.
  assert ( forall m : nat, natlth m o -> carry p ( isaprimetoneq0 is )
  b m ~> 0%hz ) as two. intros m m0. destruct ( isdeceqhz ( carry p (
  isaprimetoneq0 is ) b m ) 0%hz ) as [ left0 | right0 ].  assumption.
  assert empty. apply ( ( pr2 o' ) m m0 ). assumption. contradiction.
  assert ( dirprod ( neq hz ( carry p ( isaprimetoneq0 is ) a k ) 0%hz
  ) ( forall m : nat, natlth m k -> ( carry p ( isaprimetoneq0 is ) a
  m ) ~> 0%hz ) ) as three. split. apply k'. assumption.  assert (
  dirprod ( neq hz ( carry p ( isaprimetoneq0 is ) b o ) 0%hz ) (
  forall m : nat, natlth m o -> ( carry p ( isaprimetoneq0 is ) b m )
  ~> 0%hz ) ) as four. split. apply o'. assumption.  set ( f :=
  hzfpstimesnonzero ( carry p ( isaprimetoneq0 is ) a ) k three o (
  carry p ( isaprimetoneq0 is ) b ) four ).  rewrite
  carryandzero. change ( ( @rngunel1 ( fpscommrng hz ) ) ( k + o )%nat
  ) with 0%hz.  rewrite carryandtimes.
  
destruct k. destruct o.  rewrite <- carryandtimes. intros v. change (
  hzremaindermod p ( isaprimetoneq0 is ) ( a 0%nat * b 0%nat ) ~> 0%hz
  ) in v.  assert hfalse. apply ( hzremaindermodprimeandtimes p is ( a
  0%nat ) ( b 0%nat ) v ). intros t. destruct t as [ t0 | t1 ]. apply
  ( pr1 k' ). apply t0. apply ( pr1 o' ). apply t1. assumption.

  intros v. unfold carry at 1 in v. change ( 0 + S o )%nat with ( S o
  ) in v.  change ( hzremaindermod p ( isaprimetoneq0 is ) ( ( carry p
  ( isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b ) ( S o )
  + hzquotientmod p ( isaprimetoneq0 is ) ( precarry p (
  isaprimetoneq0 is ) ( carry p ( isaprimetoneq0 is ) a * carry p (
  isaprimetoneq0 is ) b ) o ) ) ~> 0%hz ) in v.  change ( 0 + S o
  )%nat with ( S o) in f. rewrite f in v.  change ( carry p (
  isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b ) with (
  fpstimes hz ( carry p ( isaprimetoneq0 is ) a ) ( carry p (
  isaprimetoneq0 is ) b ) ) in v.  rewrite ( precarryandzeromult p is
  a b 0%nat ( S o ) ) in v. rewrite hzqrand0q in v. rewrite hzplusr0
  in v. assert hfalse. apply ( hzremaindermodprimeandtimes p is (
  carry p ( isaprimetoneq0 is ) a 0%nat ) ( carry p ( isaprimetoneq0
  is ) b ( S o ) ) ). assumption. intros s. destruct s as [ l | r ].
  apply k'. rewrite hzqrandcarryr. assumption. apply o'. rewrite
  hzqrandcarryr. assumption.  assumption. apply one. apply two. apply
  natlthnsn.
  
  intros v. unfold carry at 1 in v.  change ( hzremaindermod p (
  isaprimetoneq0 is ) ( ( carry p ( isaprimetoneq0 is ) a * carry p (
  isaprimetoneq0 is ) b ) ( S k + o )%nat + hzquotientmod p (
  isaprimetoneq0 is ) ( precarry p ( isaprimetoneq0 is ) ( carry p (
  isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b ) ( k + o
  )%nat ) ) ~> 0%hz ) in v. rewrite f in v.  change ( carry p (
  isaprimetoneq0 is ) a * carry p ( isaprimetoneq0 is ) b ) with (
  fpstimes hz ( carry p ( isaprimetoneq0 is ) a ) ( carry p (
  isaprimetoneq0 is ) b ) ) in v.  rewrite ( precarryandzeromult p is
  a b ( S k ) o ) in v. rewrite hzqrand0q in v. rewrite hzplusr0 in
  v. assert hfalse. apply ( hzremaindermodprimeandtimes p is ( carry p
  ( isaprimetoneq0 is ) a ( S k ) ) ( carry p ( isaprimetoneq0 is ) b
  (o ) ) ). assumption. intros s. destruct s as [ l | r ].  apply
  k'. rewrite hzqrandcarryr. assumption. apply o'. rewrite
  hzqrandcarryr. assumption.  assumption. apply one. apply two. apply
  natlthnsn.  Defined.

Definition padicintegers ( p : hz ) ( is : isaprime p ) : aintdom.
Proof.  intros. split with ( acommrngofpadicints p is ). split.
change ( ( pr1 ( padicapart p is ) ) ( padicone p is ) ( padiczero p
is ) ).  rewrite ( padiczerocomputation p is ). rewrite (
padiconecomputation p is ).  rewrite padicapartcomputation. apply
total2tohexists. split with 0%nat.  unfold carry. unfold
precarry. rewrite hzqrand1r. rewrite hzqrand0r. apply isnonzerornghz.
apply padicintsareintdom.  Defined.
  
Definition padics ( p : hz ) ( is : isaprime p ) : afld := afldfrac (
padicintegers p is ).

Close Scope rng_scope.
(** END OF FILE*)

==> anc/z_mod_p.v <==
(** *Integers mod p *)

(** By Alvaro Pelayo, Vladimir Voevodsky and Michael A. Warren *)

(** December 2011 *)

(** Settings *)

Add Rec LoadPath "../Generalities".  Add Rec LoadPath "../hlevel1".
Add Rec LoadPath "../hlevel2".  Add Rec LoadPath
"../Proof_of_Extensionality".  Add Rec LoadPath "../Algebra".

Unset Automatic Introduction. (** This line has to be removed for the
file to compile with Coq8.2 *)

(** Imports *)

Require Export lemmas.
 
Open Scope hz_scope.

(** * I. Divisibility and the division algorithm *)

Definition hzdiv0 : hz -> hz -> hz -> UU := fun n m k => ( n * k ~> m
).

Definition hzdiv : hz -> hz -> hProp := fun n m => hexists ( fun k :
hz => hzdiv0 n m k ).

Lemma hzdivisrefl : isrefl ( hzdiv ).  Proof.  unfold
isrefl. intro. unfold hzdiv. apply total2tohexists. split with
1. apply hzmultr1.  Defined.

Lemma hzdivistrans : istrans ( hzdiv ).  Proof.  intros a b c p
q. apply p. intro k. destruct k as [ k f ].  apply q. intro
l. destruct l as [ l g ].  intros P s. apply s. unfold hzdiv0 in f,g.
split with ( k * l ). unfold hzdiv0.  rewrite <- hzmultassoc. rewrite
f. assumption.  Defined.
  
Lemma hzdivlinearcombleft ( a b c d : hz ) ( f : a ~> ( b + c ) ) ( x
: hzdiv d a ) ( y : hzdiv d b ) : hzdiv d c.  Proof.  intros a b c d f
x y P s. apply x. intro x'. apply y. intro y'.  destruct x' as [ k g
]. destruct y' as [ l h ]. unfold hzdiv0 in *.  apply s. split with (
k + - l ).  rewrite hzldistr. rewrite g. rewrite ( rngrmultminus hz
). change ( ( a + ( - ( d * l ) ) )%hz ~> c ). rewrite h. apply (
hzplusrcan _ _ b ).  rewrite hzplusassoc. rewrite hzlminus. rewrite
hzplusr0. rewrite hzpluscomm. assumption.  Defined.

Lemma hzdivlinearcombright ( a b c d : hz ) ( f : a ~> ( b + c ) ) ( x
: hzdiv d b ) ( y : hzdiv d c ) : hzdiv d a.  Proof.  intros a b c d f
x y P s. apply x. intro x'. apply y. intro y'.  destruct x' as [ k g
]. destruct y' as [ l h ]. unfold hzdiv0 in *.  apply s. split with (
k + l ). rewrite hzldistr.  change ( (d * k + d * l)%hz ~> a
). rewrite g, h, f.  apply idpath.  Defined.

Lemma divalgorithmnonneg ( n : nat ) ( m : nat ) ( p : hzlth 0 (
nattohz m ) ) : total2 ( fun qr : dirprod hz hz => ( ( dirprod (
nattohz n ~> ( ( ( nattohz m ) * ( pr1 qr ) ) + ( pr2 qr ) ) ) (
dirprod ( hzleh 0 ( pr2 qr ) ) ( hzlth ( pr2 qr ) ( nattohz ( m ) ) )
) ) ) ).  Proof.  intro. intro. induction n.  intros.  split with (
dirprodpair 0 0 ). split.  simpl. rewrite ( rngrunax1 hz ). rewrite (
rngmultx0 hz ).  rewrite nattohzand0. change ( 0 ~> 0%hz ). apply
idpath.  split. apply isreflhzleh. assumption.
    
    intro p.  set ( q' := pr1 ( pr1 ( IHn p ) ) ).  set ( r' := pr2 (
    pr1 ( IHn p ) ) ).  set ( f := pr1 ( pr2 ( IHn p ) ) ).  assert (
    hzleh ( r' + 1 ) ( nattohz m ) ) as p'.  assert ( hzlth ( r' + 1 )
    ( nattohz m + 1 ) ) as p''.  apply hzlthandplusr. apply ( pr2 (
    pr2 ( pr2 ( IHn p ) ) ) ). apply hzlthsntoleh. assumption.  set (
    choice := hzlehchoice ( r' + 1 ) ( nattohz m ) p' ).  destruct
    choice as [ k | h ].  split with ( dirprodpair q' ( r' + 1 )
    ). split.  rewrite (nattohzandS _ ). rewrite hzpluscomm.  rewrite
    f. change ( nattohz m * q' + r' + 1 ~> ( nattohz m * q' + ( r' + 1
    ) ) ). apply rngassoc1.  split. apply ( istranshzleh 0 r' ( r' + 1
    ) ). apply ( ( pr2 ( pr2 ( IHn p ) ) ) ). apply hzlthtoleh. apply
    hzlthnsn. assumption.  split with ( dirprodpair ( q' + 1 ) 0
    ). split.  rewrite ( nattohzandS _ ). rewrite hzpluscomm.  rewrite
    f.  change ( nattohz m * q' + r' + 1 ~> ( nattohz m * ( q' + 1 ) +
    0 ) ).  rewrite ( hzplusassoc ). rewrite h.  rewrite ( rngldistr _
    q' _ ). rewrite rngrunax2. rewrite hzplusr0.  apply idpath.
    split. apply isreflhzleh. assumption.  Defined.

(* A test of the division algorithm for non-negative integers: Lemma
testlemma1 : ( hzneq 0 ( 1 ) ).  Proof.  change 0 with ( nattohz 0%nat
). rewrite <- nattohzand1.  apply nattohzandneq. intro f. apply (
isirreflnatlth 1 ).  assert ( natlth 0 1 ) as i. apply
natlthnsn. rewrite <- f in *.  assumption.  Defined.

Lemma testlemma2 : ( hzneq 0 ( 1 + 1 ) ).  Proof.  change 0 with (
nattohz 0%nat ). rewrite <- nattohzand1.  rewrite <-
nattohzandplus. apply nattohzandneq. assert ( natneq ( 1 + 1 ) 0 ) as
x. apply ( natgthtoneq ( 1 + 1 ) 0 ). simpl. auto. intro f. apply
x. apply pathsinv0. assumption.  Defined.

Lemma testlemma21 : hzlth 0 ( nattohz 2 ).  Proof.  change 0 with (
nattohz 0%nat ). apply nattohzandlth. apply ( istransnatlth _ 1
). apply natlthnsn. apply natlthnsn.  Defined.

Lemma testlemma3 : hzlth 0 ( nattohz 3 ).  Proof.  apply (
istranshzlth _ ( nattohz 2 ) ). apply testlemma21.  change 0 with (
nattohz 0%nat ). apply nattohzandlth. apply natlthnsn.  Defined.

Lemma testlemma9 : hzlth 0 ( nattohz 9 ).  Proof.  apply (
istranshzlth _ ( nattohz 3 ) ). apply testlemma3.  apply (
istranshzlth _ ( nattohz 6 ) ). apply testlemma3.  apply testlemma3.
Defined.

Eval lazy in hzabsval ( pr1 ( pr1 ( divalgorithmnonneg 1 ( 1 + 1 )
testlemma21 ) ) ).  Eval lazy in hzabsval ( pr1 ( pr1 (
divalgorithmnonneg ( 5 ) ( 1 + 1 ) testlemma21 ) ) ).  Eval lazy in
hzabsval ( pr2 ( pr1 ( divalgorithmnonneg ( 5 ) ( 1 + 1 ) testlemma21
) ) ).  Eval lazy in hzabsval ( pr1 ( pr1 ( divalgorithmnonneg 16 3
testlemma3 ) ) ).  Eval lazy in hzabsval ( pr2 ( pr1 (
divalgorithmnonneg 16 3 testlemma3 ) ) ).  Eval lazy in hzabsval ( pr1
( pr1 ( divalgorithmnonneg 18 9 testlemma9 ) ) ).  Eval lazy in
hzabsval ( pr2 ( pr1 ( divalgorithmnonneg 18 9 testlemma9 ) ) ).  *)

Theorem divalgorithmexists ( n m : hz ) ( p : hzneq 0 m ) : total2 (
fun qr : dirprod hz hz => ( ( dirprod ( n ~> ( ( m * ( pr1 qr ) ) + (
pr2 qr ) ) ) ( dirprod ( hzleh 0 ( pr2 qr ) ) ( hzlth ( pr2 qr ) (
nattohz ( hzabsval m ) ) ) ) ) ) ).  Proof.  intros. destruct (
hzlthorgeh n 0 ) as [ n_neg | n_nonneg ].  destruct ( hzlthorgeh m 0 )
as [ m_neg | m_nonneg ].
  
  (*Case I: n<0, m<0:*) set ( n' := hzabsval n ). set ( m' := hzabsval
  m ).  assert ( nattohz m' ~> ( - m ) ) as f. apply
  hzabsvallth0. assumption.  assert ( - - n ~> - ( nattohz n' ) ) as
  f0. rewrite <- ( hzabsvallth0 n_neg ). rewrite ( hzabsvallth0 n_neg
  ). unfold n'. rewrite ( hzabsvallth0 n_neg ). apply idpath.  assert
  ( hzlth 0 ( nattohz m' ) ) as p'. assert ( hzlth 0 ( - m ) ) as q.
  apply hzlth0andminus. assumption. rewrite f. assumption.  set ( a :=
  divalgorithmnonneg n' m' p' ). set ( q := pr1 ( pr1 a ) ).  set ( r
  := pr2 ( pr1 a ) ). set ( Q := q + 1 ). set ( R := - m - r ).
 
  destruct ( hzlehchoice 0 r ( pr1 ( pr2 ( pr2 a ) ) )) as [ less |
    equal ].  split with ( dirprodpair Q R ). split.
  
    rewrite ( pathsinv0( rngminusminus hz n) ).  assert ( - nattohz n'
    ~> ( m * Q + R ) ) as f1.  unfold Q. unfold R. rewrite ( pr1 ( (
    pr2 a ) ) ).  change ( pr1 ( pr1 a ) ) with q. change ( pr2 ( pr1
    a ) ) with r.  rewrite hzaddinvplus. rewrite <- ( rnglmultminus hz
    ).  rewrite f. rewrite ( rngminusminus ). rewrite ( rngldistr _ q
    _ _ ). rewrite ( hzmultr1 ). change ( ( m * q ) + - r ~> ( ( m * q
    + m ) + ( - m + - r ) ) ).  rewrite ( hzplusassoc ). rewrite <- (
    hzplusassoc m _ _ ).  change ( m + - m ) with ( m - m ). rewrite (
    hzrminus ). rewrite ( hzplusl0 ).  apply idpath. exact (
    pathscomp0 f0 f1 ).  split. unfold R.  assert ( hzlth r ( - m ) )
    as u. rewrite <- hzabsvalleh0. apply ( pr2 ( pr2 ( pr2 ( a ) ) )
    ). apply hzlthtoleh. assumption. rewrite <- ( hzlminus m ). change
    ( pr2 ( dirprodpair Q ( - m - r ) ) ) with ( - m - r ).  apply
    hzlehandplusl. apply hzlthtoleh. rewrite <- ( rngminusminus hz m
    ). apply hzlthminusswap. assumption. unfold R. unfold m'. rewrite
    hzabsvalleh0.  change ( hzlth ( - m + - r ) ( - m ) ). assert (
    hzlth ( - m - r ) ( - m + 0 ) ) as u.  apply hzlthandplusl. apply
    hzgth0andminus. apply less. assert ( - m + 0 ~> ( - m ) ) as f'.
    apply hzplusr0. exact ( transportf ( fun x : _ => hzlth ( - m + -
    r ) x ) f' u ). apply hzlthtoleh. assumption.  split with
    (dirprodpair q 0 ). split. rewrite <- ( rngminusminus hz n ).
    assert ( - nattohz n' ~> ( m * q + 0 ) ) as f1. rewrite ( pr1 (
    pr2 (a ) ) ).  change ( pr1 (pr1 a ) ) with q. change ( pr2 ( pr1
    a ) ) with r. rewrite hzplusr0.  rewrite ( pathsinv0 equal
    ). rewrite ( hzplusr0 ).  assert ( - ( nattohz m' * q ) ~> ( ( - (
    nattohz m' ) ) * q ) ) as f2.  apply pathsinv0. apply
    rnglmultminus. rewrite f2. unfold m'. rewrite hzabsvalleh0.  apply
    ( maponpaths ( fun x : _ => x * q ) ). apply rngminusminus. apply
    hzlthtoleh. assumption. exact ( pathscomp0 f0 f1 ).  split. change
    ( pr2 ( dirprodpair q 0 ) ) with 0. apply ( isreflhzleh ). rewrite
    equal.  change ( pr2 ( dirprodpair q r ) ) with r. apply ( pr2 (
    pr2 ( pr2 ( a ) ) ) ).

    destruct ( hzgehchoice m 0 m_nonneg ) as [ h | k ].
    
(*====*)

(*Case II: n<0, m>0. *)

    assert ( hzlth 0 ( nattohz ( hzabsval m ) ) ) as p'.  rewrite (
    hzabsvalgth0 ). apply h. assumption.  set ( a :=
    divalgorithmnonneg ( hzabsval n ) ( hzabsval m ) p' ).  set ( q'
    := pr1 ( pr1 a ) ). set ( r' := pr2 ( pr1 a ) ).  assert ( n ~> -
    - n ) as f0. apply pathsinv0. apply rngminusminus.  assert ( - - n
    ~> - ( nattohz ( hzabsval n ) ) ) as f1. apply pathsinv0. apply
    maponpaths. apply ( hzabsvalleh0 ). apply hzlthtoleh. assumption.
    destruct ( hzlehchoice 0 r' ( pr1 ( pr2 ( pr2 ( a ) ) ) ) ) as [
    less | equal ].  split with (dirprodpair ( - q' - 1 ) ( m - r' )
    ). split.  change ( pr1 ( dirprodpair ( - q' - 1 ) ( m - r' ) ) )
    with ( - q' - 1 ).  change ( pr2 ( dirprodpair ( - q' - 1 ) ( m -
    r' ) ) ) with ( m - r' ).  change ( - q' - 1 ) with ( - q' + ( -
    1%hz ) ).  rewrite hzldistr.  assert ( - nattohz ( hzabsval n ) ~>
    ( ( m * ( - q' ) + m * ( - 1%hz ) ) + ( m - r' ) ) ) as f2.
    rewrite ( pr1 ( pr2 ( a ) ) ). change ( pr1 ( pr1 a ) ) with
    q'. change ( pr2 ( pr1 a ) ) with r'.  rewrite
    hzabsvalgth0. rewrite hzaddinvplus. rewrite ( rngrmultminus hz ).
    rewrite ( hzplusassoc _ ( m * ( - 1%hz ) ) _ ). apply ( maponpaths
    ( fun x : _ => - ( m * q' ) + x ) ).  assert ( - m + ( m - r' ) ~>
    ( m * ( - 1%hz ) + ( m - r' ) ) ) as f3.  apply ( maponpaths ( fun
    x : _ => x + ( m - r' ) ) ). apply pathsinv0. assert ( m * ( -
    1%hz ) ~> ( - ( m * 1%hz ) ) ) as f30. apply ( rngrmultminus
    ). assert ( - ( m * 1 ) ~> - m ) as f31.  rewrite hzmultr1. apply
    idpath. rewrite f30. assumption.  assert ( - r' ~> ( - m + ( m -
    r' ) ) ) as f4. change ( - r' ~> ( -m + ( m + - r' ) ) ).  rewrite
    <- ( hzplusassoc ). rewrite ( hzlminus ), ( hzplusl0 ). apply
    idpath. rewrite f4. assumption. assumption.  rewrite f0,
    f1. assumption.

    split. change ( pr2 ( dirprodpair ( - q' - 1 ) ( m - r' ) ) ) with
    ( m - r' ). apply hzlthtoleh. rewrite <- ( hzrminus r' ). apply
    hzlthandplusr.  rewrite <- ( hzabsvalgeh0 m_nonneg ). apply ( pr2
    ( pr2 ( a ) ) ).  rewrite ( hzabsvalgeh0 m_nonneg ). assert (
    hzlth ( m - r' ) ( m + 0 ) ) as u.  apply ( hzlthandplusl ). apply
    ( hzgth0andminus ). apply less.  rewrite hzplusr0 in
    u. assumption.

    split with ( dirprodpair ( - q' ) 0 ). split. change ( pr1 (
    dirprodpair ( - q' ) 0 ) ) with ( - q' ). change ( pr2 (
    dirprodpair ( - q' ) 0 ) ) with 0.  assert ( - nattohz ( hzabsval
    n ) ~> ( m * - q' + 0 ) ) as f2.  rewrite ( hzplusr0 ). rewrite (
    pr1 ( pr2 ( a ) ) ). change ( pr1 ( pr1 a ) ) with q'. change (
    pr2 ( pr1 a ) ) with r'. rewrite <- equal. rewrite
    hzplusr0. rewrite hzabsvalgeh0.  apply pathsinv0. apply
    rngrmultminus. assumption. rewrite f0,
    f1. assumption. split. apply ( isreflhzleh ). rewrite equal. apply
    ( pr2 ( pr2 ( pr2 ( a ) ) ) ).

    assert empty. apply p. apply pathsinv0.
    assumption. contradiction.

    set ( choice2 := hzlthorgeh m 0 ).  destruct choice2 as [ m_neg |
    m_nonneg ].

(*Case III. Assume n>=0, m<0:*) assert ( hzlth 0 ( nattohz ( hzabsval
    m ) ) ) as p'.  rewrite ( hzabsvallth0 ). rewrite <- (
    rngminusminus hz m ) in m_neg.  set ( d:= hzlth0andminus m_neg
    ). rewrite rngminusminus in d. apply d.  assumption.  set ( a :=
    divalgorithmnonneg ( hzabsval n ) ( hzabsval m ) p' ).  set ( q'
    := pr1 ( pr1 a ) ). set ( r' := pr2 ( pr1 a ) ).  split with (
    dirprodpair ( - q' ) r' ). split. rewrite <- ( hzabsvalgeh0 ).
    rewrite ( pr1 ( pr2 ( a ) ) ). change ( pr1 ( pr1 a ) ) with
    q'. change ( pr2 ( pr1 a ) ) with r'.  change ( pr1 ( dirprodpair
    ( - q' ) r' ) ) with ( - q' ).  change ( pr2 ( dirprodpair ( - q'
    ) r' ) ) with r'.  rewrite ( hzabsvalleh0 ). apply ( maponpaths (
    fun x : _ => x + r' ) ).  assert ( - m * q' ~> - ( m * q' ) ) as
    f0. apply rnglmultminus.  assert ( - ( m * q' ) ~> m * ( - q' ) )
    as f1. apply pathsinv0. apply rngrmultminus. exact ( pathscomp0 f0
    f1 ). apply hzlthtoleh. assumption. assumption.  split. apply (
    pr1 ( pr2 ( pr2 ( a ) ) ) ).  apply ( pr2 ( pr2 ( pr2 ( a ) ) ) ).

(*Case IV: n>=0, m>0.*)

    assert ( hzlth 0 ( nattohz ( hzabsval m ) ) ) as p'.  rewrite (
    hzabsvalgeh0 ). destruct ( hzneqchoice 0 m ) as [ l | r ].  apply
    p. assert empty. apply ( isirreflhzgth 0 ).  apply ( hzgthgehtrans
    0 m 0 ). assumption. assumption. contradiction.
    assumption. assumption.  set ( a := divalgorithmnonneg ( hzabsval
    n ) ( hzabsval m ) p' ).  set ( q' := pr1 ( pr1 a ) ). set ( r' :=
    pr2 ( pr1 a ) ).  split with ( dirprodpair q' r' ). split.
    rewrite <- hzabsvalgeh0. rewrite ( pr1 ( pr2 ( a ) ) ).  change (
    pr1 ( pr1 a ) ) with q'. change ( pr2 ( pr1 a ) ) with r'.  change
    ( pr1 ( dirprodpair q' r' ) ) with q'. change ( pr2 ( dirprodpair
    q' r' ) ) with r'.  rewrite hzabsvalgeh0. apply
    idpath. assumption. assumption.  split. apply ( pr1 ( pr2 ( pr2 (
    a ) ) ) ). apply ( pr2 ( pr2 ( pr2 ( a ) ) ) ).  Defined.

Lemma hzdivhzabsval ( a b : hz ) ( p : hzdiv a b ) : hdisj ( natleh (
hzabsval a ) ( hzabsval b ) ) ( hzabsval b ~> 0%nat ).  Proof.  intros
a b p P q. apply ( p P ).  intro t. destruct t as [ k f ].  unfold
hzdiv0 in f. apply q. apply natdivleh with ( hzabsval k ).  rewrite (
hzabsvalandmult ). rewrite f. apply idpath.  Defined.

Lemma divalgorithm ( n m : hz ) ( p : hzneq 0 m ) : iscontr ( total2 (
fun qr : dirprod hz hz => ( ( dirprod ( n ~> ( ( m * ( pr1 qr ) ) + (
pr2 qr ) ) ) ( dirprod ( hzleh 0 ( pr2 qr ) ) ( hzlth ( pr2 qr ) (
nattohz ( hzabsval m ) ) ) ) ) ) ) ).  Proof.  intros. split with (
divalgorithmexists n m p ). intro t.  destruct t as [ qr' t'
]. destruct qr' as [ q' r' ]. simpl in t'.  destruct t' as [ f' p2p2t
]. destruct p2p2t as [ p1p2p2t p2p2p2t ].  destruct divalgorithmexists
as [ qr v ]. destruct qr as [ q r ].  destruct v as [ f p2p2dae ].
destruct p2p2dae as [ p1p2p2dae p2p2p2dae ]. simpl in f. simpl in
p1p2p2dae. simpl in p2p2p2dae.
  
  assert ( r' ~> r ) as h.  (*Proof that r' ~> r :*) assert ( m * ( q
  - q' ) ~> ( r' - r ) ) as h0.  change ( q - q' ) with ( q + - q'
  ). rewrite ( hzldistr ).  rewrite <- ( hzplusr0 ( r' - r )
  ). rewrite <- ( hzrminus ( m * q' ) ).  change ( r' - r ) with ( r'
  + ( - r ) ).  rewrite ( hzplusassoc r' ). change ( ( m * q' ) - ( m
  * q' ) ) with ( ( m * q' ) + ( - ( m * q' ) ) ).  rewrite <- (
  hzplusassoc ( - r ) ). rewrite ( hzpluscomm ( -r ) ).  rewrite <- (
  hzplusassoc r' ). rewrite <- ( hzplusassoc r' ). rewrite (
  hzpluscomm r' ).  rewrite <- f'. rewrite f. rewrite ( hzplusassoc (
  m * q ) ).  change ( r + - r ) with ( r - r ). rewrite ( hzrminus ).
  rewrite ( hzplusr0 ). rewrite ( rngrmultminus hz ).  change ( m * q
  + - ( m * q' ) ) with ( ( m * q + - ( m * q' ) )%rng ). apply
  idpath.
      
    assert ( hdisj ( natleh ( hzabsval m ) ( hzabsval ( r' - r ) ) ) (
    hzabsval ( r' - r ) ~> 0%nat ) ) as v.  apply hzdivhzabsval. intro
    P. intro s. apply s. split with ( q - q' ).  unfold
    hzdiv0. assumption. assert ( isaprop ( r' ~> r ) ) as P. apply (
    isasethz ). apply ( v ( hProppair ( r' ~> r ) P ) ). intro
    s. destruct s as [ left | right ].  assert ( hzlth ( nattohz (
    hzabsval ( r' - r ) ) ) ( nattohz ( hzabsval m ) ) ) as u.
    destruct ( hzgthorleh r' r ) as [ greater | lesseq ].  assert (
    hzlth 0 ( r' - r ) ) as e. rewrite <- ( hzrminus r ).  apply
    hzlthandplusr. assumption. rewrite ( hzabsvalgth0 ).  apply
    hzlthminus. apply ( p2p2p2t ). apply ( p2p2p2dae ). apply (
    p1p2p2dae ).  apply e. destruct ( hzlehchoice r' r lesseq ) as [
    less | equal ].  rewrite hzabsvalandminuspos. rewrite
    hzabsvalgth0. apply hzlthminus.  apply ( p2p2p2dae ). apply (
    p2p2p2t ). apply ( p1p2p2t). apply hzlthminusequiv.
    assumption. apply ( p1p2p2t ). apply p1p2p2dae. rewrite
    equal. rewrite hzrminus. rewrite hzabsval0.  rewrite
    nattohzand0. apply hzabsvalneq0. intro Q. apply p. assumption.
    assert empty. apply ( isirreflhzlth ( nattohz ( hzabsval m ) ) ).
    apply ( hzlehlthtrans _ ( nattohz ( hzabsval ( r' - r ) ) ) _ ).
    apply nattohzandleh. assumption. assumption. contradiction.
    assert ( r' ~> r ) as i. assert ( r' - r ~> 0 ) as i0.  apply
    hzabsvaleq0. assumption. rewrite <- ( hzplusl0 r ). rewrite <- (
    hzplusr0 r' ).  assert ( r' + ( r - r ) ~> ( 0 + r ) ) as i00.
    change ( r - r ) with ( r + - r ). rewrite ( hzpluscomm _ ( - r )
    ).  rewrite <- hzplusassoc. apply ( maponpaths ( fun x : _ => x +
    r ) ).  apply i0. exact ( transportf ( fun x : _ => ( r' + x ~> (
    0 + r ) ) ) ( ( hzrminus r ) ) i00 ). apply i.
  
  assert ( q' ~> q ) as g.  (* Proof that q' ~> q:*) rewrite h in
  f'. rewrite f in f'.  apply ( hzmultlcan q' q m ). intro i. apply
  p. apply pathsinv0. assumption.  apply ( hzplusrcan ( m * q' ) ( m *
  q ) r ). apply pathsinv0. apply f'.

  (* Path in direct product: *) assert ( dirprodpair q' r' ~> (
  dirprodpair q r ) ) as j. apply
  pathsdirprod. assumption. assumption.

  (* Proof of general path: *) apply pathintotalfiber with ( p0 := j
  ).  assert ( iscontr ( dirprod ( n ~> ( m * q + r ) ) ( dirprod (
  hzleh 0 r ) ( hzlth r ( nattohz ( hzabsval m ) ) ) ) ) ) as
  contract.  change iscontr with ( isofhlevel 0 ). apply
  isofhleveldirprod.  split with f. intro t. apply isasethz.  apply
  isofhleveldirprod. split with p1p2p2dae. intro t. apply hzleh.
  split with p2p2p2dae. intro t. apply hzlth.  apply
  proofirrelevancecontr. assumption.  Defined.

Definition hzquotientmod ( p : hz ) ( x : hzneq 0 p ) : hz -> hz :=
fun n : hz => ( pr1 ( pr1 ( divalgorithmexists n p x ) ) ).

Definition hzremaindermod ( p : hz ) ( x : hzneq 0 p ) : hz -> hz :=
fun n : hz => ( pr2 ( pr1 ( divalgorithmexists n p x ) ) ).

Definition hzdivequationmod ( p : hz ) ( x : hzneq 0 p ) ( n : hz ) :
n ~> ( p * ( hzquotientmod p x n ) + ( hzremaindermod p x n ) ) := (
pr1 ( pr2 ( divalgorithmexists n p x ) ) ).

Definition hzleh0remaindermod ( p : hz ) ( x : hzneq 0 p ) ( n : hz )
: hzleh 0 ( hzremaindermod p x n ) := ( pr1 ( pr2 ( pr2 (
divalgorithmexists n p x ) ) ) ).

Definition hzlthremaindermodmod ( p : hz ) ( x : hzneq 0 p ) ( n : hz
) : hzlth ( hzremaindermod p x n ) ( nattohz ( hzabsval p ) ) := ( pr2
( pr2 ( pr2 ( divalgorithmexists n p x ) ) ) ).

(* Eval lazy in hzabsval ( ( ( hzquotientmod ( 1 + 1 ) testlemma2 ( 1
+ 1 + 1 + 1 + 1 + 1 + 1 + 1 ) ) ) ).  Eval lazy in hzabsval ( ( (
hzremaindermod ( 1 + 1 ) testlemma2 ( 1 + 1 + 1 + 1 + 1 + 1 + 1 + 1 +
1 ) ) ) ).  *)

(** * II. QUOTIENTS AND REMAINDERS *)

Definition isaprime ( p : hz ) : UU := dirprod ( hzlth 1 p ) ( forall
m : hz, ( hzdiv m p ) -> ( hdisj ( m ~> 1 ) ( m ~> p ) ) ).

Lemma isapropisaprime ( p : hz ) : isaprop ( isaprime p ).  Proof.
intros. apply isofhleveldirprod. apply ( hzlth 1 p ). apply
impred. intro m. apply impredfun.  apply ( hdisj ( m ~> 1 ) ( m ~> p )
).  Defined.

Lemma isaprimetoneq0 { p : hz } ( x : isaprime p ) : hzneq 0 p.
Proof.  intros. intros f. apply ( isirreflhzlth 0 ). apply (
istranshzlth _ 1 _ ). apply hzlthnsn. rewrite f. apply ( pr1 x ).
Defined.

Lemma hzqrtest ( m : hz ) ( x : hzneq 0 m ) ( a q r : hz ) : dirprod (
a ~> ( ( m * q ) + r ) ) ( dirprod ( hzleh 0 r ) ( hzlth r ( nattohz
(hzabsval m ) ) ) ) -> dirprod ( q ~> hzquotientmod m x a ) ( r ~>
hzremaindermod m x a ).  Proof.  intros m x a q r d. set ( k := tpair
( P := ( fun qr : dirprod hz hz => dirprod ( a ~> ( m * ( pr1 qr ) +
pr2 qr ) ) ( dirprod ( hzleh 0 ( pr2 qr ) ) ( hzlth ( pr2 qr ) (
nattohz ( hzabsval m ) ) ) ) ) ) ( dirprodpair q r ) d ). assert ( k
~> ( pr1 ( divalgorithm a m x ) ) ) as f.  apply ( pr2 ( divalgorithm
a m x ) ). split. change q with ( pr1 ( pr1 k ) ). rewrite f. apply
idpath. change r with ( pr2 ( pr1 k ) ). rewrite f. apply idpath.
Defined.

Definition hzqrtestq ( m : hz ) ( x : hzneq 0 m ) ( a q r : hz ) ( d :
dirprod ( a ~> ( ( m * q ) + r ) ) ( dirprod ( hzleh 0 r ) ( hzlth r (
nattohz (hzabsval m ) ) ) ) ) := pr1 ( hzqrtest m x a q r d ).

Definition hzqrtestr ( m : hz ) ( x : hzneq 0 m ) ( a q r : hz ) ( d :
dirprod ( a ~> ( ( m * q ) + r ) ) ( dirprod ( hzleh 0 r ) ( hzlth r (
nattohz (hzabsval m ) ) ) ) ) := pr2 ( hzqrtest m x a q r d ).

Lemma hzqrand0eq ( p : hz ) ( x : hzneq 0 p ) : 0 ~> ( ( p * 0 ) + 0
).  Proof.  intros. rewrite hzmultx0. rewrite hzplusl0. apply idpath.
Defined.

Lemma hzqrand0ineq ( p : hz ) ( x : hzneq 0 p ) : dirprod ( hzleh 0 0
) ( hzlth 0 ( nattohz ( hzabsval p ) ) ).  Proof.
intros. split. apply isreflhzleh. apply hzabsvalneq0. assumption.
Defined.

Lemma hzqrand0q ( p : hz ) ( x : hzneq 0 p ) : hzquotientmod p x 0 ~>
0.  Proof.  intros. apply pathsinv0. apply ( hzqrtestq p x 0 0 0 ).
split. apply ( hzqrand0eq p x ). apply ( hzqrand0ineq p x ).  Defined.

Lemma hzqrand0r ( p : hz ) ( x : hzneq 0 p ) : hzremaindermod p x 0 ~>
0.  Proof.  intros. apply pathsinv0. apply ( hzqrtestr p x 0 0 0 ).
split. apply ( hzqrand0eq p x ). apply ( hzqrand0ineq p x ).  Defined.

Lemma hzqrand1eq ( p : hz ) ( is : isaprime p ) : 1 ~> ( ( p * 0 ) + 1
).  Proof.  intros. rewrite hzmultx0. rewrite hzplusl0. apply idpath.
Defined.

Lemma hzqrand1ineq ( p : hz ) ( is : isaprime p ) : dirprod ( hzleh 0
1 ) ( hzlth 1 ( nattohz ( hzabsval p ) ) ).  Proof.
intros. split. apply hzlthtoleh. apply hzlthnsn. rewrite (
hzabsvalgth0 ). apply is. apply ( istranshzgth _ 1 _ ). apply
is. apply ( hzgthsnn 0 ).  Defined.

Lemma hzqrand1q ( p : hz ) ( is : isaprime p ) : hzquotientmod p (
isaprimetoneq0 is ) 1 ~> 0.  Proof.  intros. apply pathsinv0. apply (
hzqrtestq p ( isaprimetoneq0 is ) 1 0 1 ).  split. apply ( hzqrand1eq
p is ). apply ( hzqrand1ineq p is ).  Defined.

Lemma hzqrand1r ( p : hz ) ( is : isaprime p ) : hzremaindermod p (
isaprimetoneq0 is ) 1 ~> 1.  Proof.  intros. apply pathsinv0. apply (
hzqrtestr p ( isaprimetoneq0 is ) 1 0 1 ).  split. apply ( hzqrand1eq
p is ). apply ( hzqrand1ineq p is ).  Defined.

Lemma hzqrandselfeq ( p : hz ) ( x : hzneq 0 p ) : p ~> ( p * 1 + 0 ).
Proof.  intros. rewrite hzmultr1. rewrite hzplusr0. apply idpath.
Defined.

Lemma hzqrandselfineq ( p : hz ) ( x : hzneq 0 p ) : dirprod ( hzleh 0
0 ) ( hzlth 0 ( nattohz ( hzabsval p ) ) ).  Proof.  split. apply
isreflhzleh. apply hzabsvalneq0. assumption.  Defined.

Lemma hzqrandselfq ( p : hz ) ( x : hzneq 0 p ) : hzquotientmod p x p
~> 1.  Proof.  intros. apply pathsinv0. apply ( hzqrtestq p x p 1 0
). split.  apply ( hzqrandselfeq p x ). apply ( hzqrandselfineq p x ).
Defined.

Lemma hzqrandselfr ( p : hz ) ( x : hzneq 0 p ) : hzremaindermod p x p
~> 0.  Proof.  intros. apply pathsinv0. apply ( hzqrtestr p x p 1 0
). split.  apply ( hzqrandselfeq p x ). apply ( hzqrandselfineq p x ).
Defined.

Lemma hzqrandpluseq ( p : hz ) ( x : hzneq 0 p ) ( a c : hz ) : ( a +
c ) ~> ( ( p * ( hzquotientmod p x a + hzquotientmod p x c +
hzquotientmod p x ( hzremaindermod p x a + hzremaindermod p x c ) ) )
+ hzremaindermod p x ( ( hzremaindermod p x a ) + ( hzremaindermod p x
c ) ) ).  Proof.  intros. rewrite 2! ( hzldistr ). rewrite (
hzplusassoc ).  rewrite <- ( hzdivequationmod p x ( hzremaindermod p x
a + hzremaindermod p x c ) ).  rewrite hzplusassoc. rewrite (
hzpluscomm ( hzremaindermod p x a ) ). rewrite <- ( hzplusassoc ( p *
hzquotientmod p x c ) ). rewrite <- ( hzdivequationmod p x c
). rewrite ( hzpluscomm c ). rewrite <- hzplusassoc. rewrite <- (
hzdivequationmod p x a ). apply idpath.  Defined.

Lemma hzqrandplusineq ( p : hz ) ( x : hzneq 0 p ) ( a c : hz ) :
dirprod ( hzleh 0 ( hzremaindermod p x ( hzremaindermod p x a +
hzremaindermod p x c ) ) ) ( hzlth ( hzremaindermod p x (
hzremaindermod p x a + hzremaindermod p x c ) ) ( nattohz ( hzabsval p
) ) ).  Proof.  intros. split. apply hzleh0remaindermod. apply
hzlthremaindermodmod.  Defined.

Lemma hzremaindermodandplus ( p : hz ) ( x : hzneq 0 p ) ( a c : hz )
: hzremaindermod p x ( a + c ) ~> hzremaindermod p x ( hzremaindermod
p x a + hzremaindermod p x c ).  Proof.  intros. apply
pathsinv0. apply ( hzqrtest p x ( a + c ) _ _ ( dirprodpair (
hzqrandpluseq p x a c ) ( hzqrandplusineq p x a c ) ) ).  Defined.

Lemma hzquotientmodandplus ( p : hz ) ( x : hzneq 0 p ) ( a c : hz ) :
hzquotientmod p x ( a + c ) ~> ( hzquotientmod p x a + hzquotientmod p
x c + hzquotientmod p x ( hzremaindermod p x a + hzremaindermod p x c
) ).  Proof.  intros. apply pathsinv0. apply ( hzqrtest p x ( a + c )
_ _ ( dirprodpair ( hzqrandpluseq p x a c ) ( hzqrandplusineq p x a c
) ) ).  Defined.

Lemma hzqrandtimeseq ( m : hz ) ( x : hzneq 0 m ) ( a b : hz ) : ( a *
b ) ~> ( ( m * ( ( hzquotientmod m x ) a * ( hzquotientmod m x ) b * m
+ (hzremaindermod m x b ) * ( hzquotientmod m x a ) + ( hzremaindermod
m x a ) * ( hzquotientmod m x b ) + ( hzquotientmod m x (
hzremaindermod m x a * hzremaindermod m x b ) ) ) ) + hzremaindermod m
x ( hzremaindermod m x a * hzremaindermod m x b ) ).  Proof.
intros. rewrite 3! ( hzldistr ).  rewrite ( hzplusassoc _ _ (
hzremaindermod m x ( hzremaindermod m x a * hzremaindermod m x b ) )
).  rewrite <- hzdivequationmod.  rewrite ( hzmultassoc _ _ m
). rewrite <- ( hzmultassoc m _ ( hzquotientmod m x b * m ) ). rewrite
( hzmultcomm _ m ).  change ( ((m * hzquotientmod m x a * (m *
hzquotientmod m x b))%hz + m * (hzremaindermod m x b * hzquotientmod m
x a)%hz)%rng ) with ((m * hzquotientmod m x a * (m * hzquotientmod m x
b)) + m * (hzremaindermod m x b * hzquotientmod m x a) )%hz. change (
a * b ~> (((m * hzquotientmod m x a * (m * hzquotientmod m x b) + m *
(hzremaindermod m x b * hzquotientmod m x a))%hz + m * (hzremaindermod
m x a * hzquotientmod m x b)%hz)%rng + hzremaindermod m x a *
hzremaindermod m x b) ) with ( a * b ~> (((m * hzquotientmod m x a *
(m * hzquotientmod m x b) + m * (hzremaindermod m x b * hzquotientmod
m x a)) + m * (hzremaindermod m x a * hzquotientmod m x b))%hz +
hzremaindermod m x a * hzremaindermod m x b) ).  rewrite ( hzplusassoc
( m * hzquotientmod m x a * ( m * hzquotientmod m x b ) ) _ _
). rewrite ( hzpluscomm ( m * ( hzremaindermod m x b * hzquotientmod m
x a ) ) ( m * ( hzremaindermod m x a * hzquotientmod m x b ) ) ).
rewrite <- ( hzmultassoc m ( hzremaindermod m x a ) ( hzquotientmod m
x b ) ).  rewrite ( hzmultcomm m ( hzremaindermod m x a ) ).  rewrite
( hzmultassoc ( hzremaindermod m x a ) m ( hzquotientmod m x b ) ).
rewrite <- ( hzplusassoc ( m * hzquotientmod m x a * ( m *
hzquotientmod m x b ) ) ( hzremaindermod m x a * ( m * hzquotientmod m
x b ) ) _ ).  rewrite <- ( hzrdistr).  rewrite <-
hzdivequationmod. rewrite hzplusassoc.  rewrite ( hzmultcomm (
hzremaindermod m x b ) ( hzquotientmod m x a ) ).  rewrite <- (
hzmultassoc m ( hzquotientmod m x a ) ( hzremaindermod m x b ) ).
rewrite <- ( hzrdistr ). rewrite <- hzdivequationmod. rewrite <-
hzldistr. rewrite <- hzdivequationmod. apply idpath.  Defined.
  
Lemma hzqrandtimesineq ( m : hz ) ( x : hzneq 0 m ) ( a b : hz ) :
dirprod ( hzleh 0 ( hzremaindermod m x ( hzremaindermod m x a *
hzremaindermod m x b ) ) ) ( hzlth ( hzremaindermod m x (
hzremaindermod m x a * hzremaindermod m x b ) ) ( nattohz ( hzabsval m
) ) ).  Proof.  intros. split. apply hzleh0remaindermod. apply
hzlthremaindermodmod.  Defined.

Lemma hzquotientmodandtimes ( m : hz ) ( x : hzneq 0 m ) ( a b : hz )
: hzquotientmod m x ( a * b ) ~> ( ( hzquotientmod m x ) a * (
hzquotientmod m x ) b * m + (hzremaindermod m x b ) * ( hzquotientmod
m x a ) + ( hzremaindermod m x a ) * ( hzquotientmod m x b ) + (
hzquotientmod m x ( hzremaindermod m x a * hzremaindermod m x b ) ) ).
Proof.  intros. apply pathsinv0. apply ( hzqrtestq m x ( a * b ) _ (
hzremaindermod m x ( hzremaindermod m x a * hzremaindermod m x b ) )
). split. apply hzqrandtimeseq. apply hzqrandtimesineq.  Defined.

Lemma hzremaindermodandtimes ( m : hz ) ( x : hzneq 0 m ) ( a b : hz )
: hzremaindermod m x ( a * b ) ~> ( hzremaindermod m x (
hzremaindermod m x a * hzremaindermod m x b ) ).  Proof.
intros. apply pathsinv0. apply ( hzqrtestr m x ( a * b ) ( (
hzquotientmod m x ) a * ( hzquotientmod m x ) b * m + (hzremaindermod
m x b ) * ( hzquotientmod m x a ) + ( hzremaindermod m x a ) * (
hzquotientmod m x b ) + ( hzquotientmod m x ( hzremaindermod m x a *
hzremaindermod m x b ) ) ) _ ).  split. apply hzqrandtimeseq. apply
hzqrandtimesineq.  Defined.


Lemma hzqrandremaindereq ( m : hz ) ( is : hzneq 0 m ) ( n : hz ) : (
hzremaindermod m is n ~> ( ( m * ( pr1 ( dirprodpair 0 (
hzremaindermod m is n ) ) ) + ( pr2 ( dirprodpair (@rngunel1 hz ) (
hzremaindermod m is n ) ) ) ) ) ).  Proof.  intros. simpl. rewrite
hzmultx0. rewrite hzplusl0. apply idpath.  Defined.

Lemma hzqrandremainderineq ( m : hz ) ( is : hzneq 0 m ) ( n : hz ) :
dirprod ( hzleh ( @rngunel1 hz ) ( hzremaindermod m is n ) ) ( hzlth (
hzremaindermod m is n ) ( nattohz ( hzabsval m ) ) ).  Proof.
intros. split. apply hzleh0remaindermod. apply hzlthremaindermodmod.
Defined.

Lemma hzremaindermoditerated ( m : hz ) ( is : hzneq 0 m ) ( n : hz )
: hzremaindermod m is ( hzremaindermod m is n ) ~> ( hzremaindermod m
is n ).  Proof.  intros. apply pathsinv0. apply ( hzqrtestr m is (
hzremaindermod m is n ) 0 ( hzremaindermod m is n ) ). split.  apply
hzqrandremaindereq. apply hzqrandremainderineq.  Defined.

Lemma hzqrandremainderq ( m : hz ) ( is : hzneq 0 m ) ( n : hz ) : 0
~> hzquotientmod m is ( hzremaindermod m is n ).  Proof.
intros. apply ( hzqrtestq m is ( hzremaindermod m is n ) 0 (
hzremaindermod m is n ) ). split. apply hzqrandremaindereq. apply
hzqrandremainderineq.  Defined.

(** * III. THE EUCLIDEAN ALGORITHM *)

Definition iscommonhzdiv ( k n m : hz ) := dirprod ( hzdiv k n ) (
hzdiv k m ).

Lemma isapropiscommonhzdiv ( k n m : hz ) : isaprop ( iscommonhzdiv k
n m ).  Proof.  intros. unfold isaprop. apply isofhleveldirprod. apply
hzdiv. apply hzdiv.  Defined.

Definition hzgcd ( n m : hz ) : UU := total2 ( fun k : hz => dirprod (
iscommonhzdiv k n m ) ( forall l : hz, iscommonhzdiv l n m -> hzleh l
k ) ).

Lemma isaprophzgcd0 ( k n m : hz ) : isaprop ( dirprod ( iscommonhzdiv
k n m ) ( forall l : hz, iscommonhzdiv l n m -> hzleh l k ) ).  Proof.
intros. apply isofhleveldirprod. apply isapropiscommonhzdiv. apply
impred. intro t. apply impredfun. apply hzleh.  Defined.

Lemma isaprophzgcd ( n m : hz ) : isaprop ( hzgcd n m ).  Proof.
intros. intros k l. assert ( isofhlevel 2 ( hzgcd n m ) ) as aux.
apply isofhleveltotal2. apply isasethz. intros x. apply hlevelntosn.
apply isofhleveldirprod. apply isapropiscommonhzdiv. apply
impred. intro t. apply impredfun. apply ( hzleh t x ).  assert ( k ~>
l ) as f. destruct k as [ k pq ]. destruct pq as [ p q ].  destruct l
as [ l pq ]. destruct pq as [ p' q' ].  assert ( k ~> l ) as f0. apply
isantisymmhzleh. apply q'. assumption. apply q. assumption.

  apply pathintotalfiber with ( p0 := f0 ).  assert ( isaprop (
  dirprod ( iscommonhzdiv l n m ) ( forall x : hz, iscommonhzdiv x n m
  -> hzleh x l ) ) ) as is. apply isofhleveldirprod. apply
  isapropiscommonhzdiv. apply impred. intro t. apply impredfun. apply
  ( hzleh t l ). apply is.  split with f. intro g.  destruct k as [ k
  pq ]. destruct pq as [ p q ].  destruct l as [ l pq ]. destruct pq
  as [ p' q' ]. apply aux.  Defined.

(* Euclidean algorithm for calculating the GCD of two numbers (here
assumed to be natural numbers ( m <= n )):

gcd ( n , m ) := 1. if m = 0, then take n.  2. if m \neq 0, then
  divide n = q * m + r and take g := gcd ( m , r ).  *)

Lemma hzdivandmultl ( a c d : hz ) ( p : hzdiv d a ) : hzdiv d ( c * a
).  Proof.  intros. intros P s. apply p. intro k. destruct k as [ k f
]. apply s.  unfold hzdiv0. split with ( c * k ). rewrite ( hzmultcomm
d ).  rewrite ( hzmultassoc ). unfold hzdiv0 in f. rewrite (
hzmultcomm k ). rewrite f.  apply idpath.  Defined.

Lemma hzdivandmultr ( a c d : hz ) ( p : hzdiv d a ) : hzdiv d ( a * c
).  Proof.  intros. rewrite hzmultcomm. apply
hzdivandmultl. assumption.  Defined.

Lemma hzdivandminus ( a d : hz ) ( p : hzdiv d a ) : hzdiv d ( - a ).
Proof.  intros. intros P s. apply p. intro k. destruct k as [ k f
]. apply s.  split with ( - k ). unfold hzdiv0. unfold hzdiv0 in
f. rewrite ( rngrmultminus hz ).  apply maponpaths. assumption.
Defined.

Definition natgcd ( m n : nat ) : ( natneq 0%nat n ) -> ( natleh m n )
-> ( hzgcd ( nattohz n ) ( nattohz m ) ).  Proof.  set ( E := ( fun m
: nat => forall n : nat, ( natneq 0%nat n ) -> ( natleh m n ) -> (
hzgcd ( nattohz n ) ( nattohz m ) ) ) ).  assert ( forall x : nat, E x
) as goal. apply stronginduction.  (* BASE CASE: *) intros n x0
x1. split with ( nattohz n ).  split. unfold iscommonhzdiv.
split. unfold hzdiv. intros P s. apply s.  unfold hzdiv0. split with
1. rewrite hzmultr1. apply idpath.  unfold hzdiv. intros P s. apply
s. unfold hzdiv0. split with 0.  rewrite hzmultx0. rewrite
nattohzand0. apply idpath.  intros l t. destruct t as [ t0 t1
]. destruct ( hzgthorleh l 0 ) as [ left | right ].  rewrite <-
hzabsvalgth0. apply nattohzandleh. unfold hzdiv in t0. apply t0. intro
t2.  destruct t2 as [ k t2 ]. unfold hzdiv0 in t2.  assert ( coprod (
natleh ( hzabsval l ) n ) ( n ~> 0%nat ) ) as C. apply ( natdivleh (
hzabsval l ) ( n ) ( hzabsval k ) ).  apply ( isinclisinj
isinclnattohz ). rewrite nattohzandmult.  rewrite 2!
hzabsvalgeh0. assumption. assert ( hzgeh ( l * k ) ( l * 0 ) ) as i.
rewrite hzmultx0. rewrite t2. change 0 with ( nattohz 0%nat ).  apply
nattohzandgeh. apply x1. apply ( hzgehandmultlinv _ _ l
). assumption. assumption.  apply hzgthtogeh. assumption. destruct C
as [ C0 | C1 ]. assumption.  assert empty. apply x0. apply
pathsinv0. assumption. contradiction. assumption.  apply (
istranshzleh _ 0 _ ). assumption.  change 0 with ( nattohz 0%nat
). apply nattohzandleh. assumption.  (* INDUCTION CASE: *) intros m p
q. intros n i j.

   assert ( hzlth 0 ( nattohz m ) ) as p'. change 0 with ( nattohz
   0%nat ).  apply nattohzandlth. apply natneq0togth0. apply p.  set (
   a := divalgorithmnonneg n m p' ). destruct a as [ qr a ].  destruct
   qr as [ quot rem ]. destruct a as [ f a ].  destruct a as [ a b
   ]. simpl in b.  simpl in f.  assert ( natlth ( hzabsval rem ) m )
   as p''.  rewrite <- ( hzabsvalandnattohz m ). apply
   nattohzandlthinv.  rewrite 2! hzabsvalgeh0. assumption. apply
   hzgthtogeh. apply ( hzgthgehtrans _ rem ).
   assumption. assumption. assumption.  assert ( natleh ( hzabsval rem
   ) n ) as i''.  apply natlthtoleh. apply nattohzandlthinv. rewrite
   hzabsvalgeh0.  apply ( hzlthlehtrans _ ( nattohz m ) _
   ). assumption.  apply nattohzandleh. assumption. assumption.
   assert ( natneq 0%nat m ) as p'''. intro ff.  apply p. apply
   pathsinv0. assumption.  destruct ( q ( hzabsval rem ) p'' m p''' (
   natlthtoleh _ _ p'' ) ) as [ rr c ].  destruct c as [ c0 c1 ].
   split with rr. split. split.  apply ( hzdivlinearcombright (
   nattohz n ) ( nattohz m * quot ) ( rem ) rr f ).  apply
   hzdivandmultr. exact ( pr1 c0 ). rewrite hzabsvalgeh0 in c0.  exact
   ( pr2 c0 ). assumption. exact ( pr1 c0 ).

   intros l o. apply c1. split. exact ( pr2 o ). rewrite hzabsvalgeh0.
   apply ( hzdivlinearcombleft ( nattohz n ) ( nattohz m * quot ) (
   rem ) l f ).  exact ( pr1 o ). apply hzdivandmultr. exact ( pr2 o
   ). assumption.  assumption.  Defined.

Lemma hzgcdandminusl ( m n : hz ) : hzgcd m n ~> hzgcd ( - m ) n.
Proof.  intros. assert ( hProppair ( hzgcd m n ) ( isaprophzgcd _ _ )
~> ( hProppair ( hzgcd ( - m ) n ) ( isaprophzgcd _ _ ) ) ) as
x. apply uahp. intro i.  destruct i as [ a i ]. destruct i as [ i0 i1
]. destruct i0 as [ j0 j1 ].  split with a. split. split.  apply
j0. intro k. destruct k as [ k f ]. unfold hzdiv0 in f. intros P s.
apply s. split with ( - k ). unfold hzdiv0. rewrite ( rngrmultminus hz
).  apply maponpaths. assumption. assumption. intros l f. apply i1.
split. apply ( pr1 f ). intro k. destruct k as [ k g ]. unfold hzdiv0
in g.  intros P s. apply s. split with ( - k ). unfold hzdiv0.
rewrite ( rngrmultminus hz ). rewrite <- ( rngminusminus hz m).  apply
maponpaths. assumption. exact ( pr2 f ).  intro i. destruct i as [ a i
].  destruct i as [ i0 i1 ]. destruct i0 as [ j0 j1 ].  split with
a. split. split.  apply j0. intro k. destruct k as [ k f ]. unfold
hzdiv0 in f.  intros P s. apply s. split with ( - k ). unfold hzdiv0.
rewrite ( rngrmultminus hz ). rewrite <- ( rngminusminus hz m ).
apply maponpaths. assumption. assumption.  intros l f. apply
i1. split. apply ( pr1 f ). intro k. destruct k as [ k g ].  unfold
hzdiv0 in g. intros P s. apply s. split with ( - k ). unfold hzdiv0.
rewrite (rngrmultminus hz ). apply maponpaths. assumption. exact ( pr2
f ).  apply ( pathintotalpr1 x ).  Defined.

Lemma hzgcdsymm ( m n : hz ) : hzgcd m n ~> hzgcd n m.  Proof.
intros. assert ( hProppair ( hzgcd m n ) ( isaprophzgcd _ _ ) ~> (
hProppair ( hzgcd n m ) ( isaprophzgcd _ _ ) ) ) as x. apply
uahp. intro i.  destruct i as [ a i ]. destruct i as [ i0 i1
]. destruct i0 as [ j0 j1 ].  split with
a. split. split. assumption. assumption. intros l o.  apply
i1. split. exact ( pr2 o ). exact ( pr1 o ). intro i. destruct i as [
a i ]. destruct i as [ i0 i1 ]. destruct i0 as [ j0 j1 ]. split with
a. split. split. assumption. assumption. intros l o. apply
i1. split. exact ( pr2 o ). exact ( pr1 o ).  apply ( pathintotalpr1 x
).  Defined.

Lemma hzgcdandminusr ( m n : hz ) : hzgcd m n ~> hzgcd m ( - n ).
Proof.  intros. rewrite 2! ( hzgcdsymm m ). rewrite
hzgcdandminusl. apply idpath.  Defined.

Definition euclidean ( n m : hz ) ( i : hzneq 0 n ) ( p : natleh (
hzabsval m ) ( hzabsval n ) ) : hzgcd n m.  Proof.  intros. assert (
natneq 0%nat ( hzabsval n ) ) as j.  intro x. apply i. assert (
hzabsval n ~> 0%nat ) as f.  apply pathsinv0. assumption. rewrite (
hzabsvaleq0 f ). apply idpath.  set ( a := natgcd ( hzabsval m ) (
hzabsval n ) j p ).  destruct ( hzlthorgeh 0 n ) as [ left_n | right_n
].  destruct ( hzlthorgeh 0 m ) as [ left_m | right_m ].  rewrite 2! (
hzabsvalgth0 ) in a. assumption. assumption. assumption.  rewrite
hzabsvalgth0 in a. rewrite hzabsvalleh0 in a.  rewrite
hzgcdandminusr. assumption. assumption. assumption.  destruct (
hzlthorgeh 0 m ) as [ left_m | right_m ].  rewrite ( hzabsvalgth0
left_m ) in a. rewrite hzabsvalleh0 in a.  rewrite
hzgcdandminusl. assumption. assumption.  rewrite 2! hzabsvalleh0 in
a. rewrite hzgcdandminusl. rewrite hzgcdandminusr.
assumption. assumption. assumption.  Defined.

Theorem euclideanalgorithm ( n m : hz ) ( i : hzneq 0 n ) : iscontr (
hzgcd n m ).  Proof.  intros. destruct ( natgthorleh ( hzabsval m ) (
hzabsval n ) ) as [ left | right ]. assert ( hzneq 0 m ) as i'. intro
f. apply ( negnatlthn0 ( hzabsval n ) ).  rewrite <- f in
left. rewrite hzabsval0 in left. assumption.  set ( a := ( euclidean m
n i' ( natlthtoleh _ _ left ) ) ).  rewrite hzgcdsymm in a. split with
a. intro. apply isaprophzgcd.  split with ( euclidean n m i right
). intro. apply isaprophzgcd.  Defined.

Definition gcd ( n m : hz ) ( i : hzneq 0 n ) : hz := pr1 ( pr1 (
euclideanalgorithm n m i ) ).

Definition gcdiscommondiv ( n m : hz ) ( i : hzneq 0 n ) := pr1 ( pr2
( pr1 ( euclideanalgorithm n m i ) ) ).

Definition gcdisgreatest ( n m : hz ) ( i : hzneq 0 n ) := pr2 ( pr2 (
pr1 ( euclideanalgorithm n m i ) ) ).

Lemma hzdivand0 ( n : hz ) : hzdiv n 0.  Proof.  intros. intros P
s. apply s. split with 0. unfold hzdiv0. apply hzmultx0.  Defined.

Lemma nozerodiv ( n : hz ) ( i : hzneq 0 n ) : neg ( hzdiv 0 n ).
Proof.  intros. intro p. apply i.  apply ( p ( hProppair ( 0 ~> n ) (
isasethz 0 n ) ) ). intro t.  destruct t as [ k f ]. unfold hzdiv0 in
f. rewrite ( hzmult0x ) in f.  assumption.  Defined.

(** * IV. Bezout's lemma and the commutative ring Z/pZ *)

Lemma commonhzdivsignswap ( k n m : hz ) ( p : iscommonhzdiv k n m ) :
iscommonhzdiv ( - k ) n m .  Proof.  intros. destruct p as [ p0 p1 ].
split. apply p0.  intro t. intros P s. apply s.  destruct t as [ l f
]. unfold hzdiv0 in f.  split with ( - l ). unfold hzdiv0. change ( k
* l ) with ( k * l )%rng in f. rewrite <- rngmultminusminus in
f. assumption.  apply p1. intro t.  destruct t as [ l f ]. unfold
hzdiv0 in f.  intros P s. apply s. split with ( - l ).  unfold
hzdiv0. change ( k * l ) with ( k * l )%rng in f. rewrite <-
rngmultminusminus in f. assumption.  Defined.

Lemma gcdneq0 ( n m : hz ) ( i : hzneq 0 n ) : hzneq 0 ( gcd n m i ).
Proof.  intros. intro f. apply ( nozerodiv n ). assumption.  rewrite
f. exact ( pr1 ( gcdiscommondiv n m i ) ).  Defined.

Lemma gcdpositive ( n m : hz ) ( i : hzneq 0 n ) : hzlth 0 ( gcd n m i
).  Proof.  intros. destruct ( hzneqchoice 0 ( gcd n m i ) ( gcdneq0 n
m i ) ) as [ left | right ].  assert empty. assert ( hzleh ( - ( gcd n
m i ) ) ( gcd n m i ) ) as i0.  apply ( gcdisgreatest n m i ).  apply
commonhzdivsignswap. exact ( gcdiscommondiv n m i ).  apply (
isirreflhzlth 0 ). apply ( istranshzlth _ ( - ( gcd n m i ) ) _ ).
apply hzlth0andminus. assumption. apply ( hzlehlthtrans _ ( gcd n m i
) _ ).  assumption. assumption. contradiction.  assumption.  Defined.

Lemma gcdanddiv ( n m : hz ) ( i : hzneq 0 n ) ( p : hzdiv n m ) :
coprod ( gcd n m i ~> n ) ( gcd n m i ~> - n ).  Proof.
intros. destruct ( hzneqchoice 0 n i ) as [ left | right ].  apply
ii2. apply isantisymmhzleh.  apply ( hzdivhzabsval ( gcd n m i ) n (
pr1 ( gcdiscommondiv n m i ) ) ). intro c'. destruct c' as [ c0 | c1
].  rewrite <- ( hzabsvalgeh0 ). rewrite <- ( hzabsvallth0 ).  apply
nattohzandleh. assumption. assumption. apply hzgthtogeh. apply (
gcdpositive n m i). assert empty. assert ( n ~> 0 ) as f. rewrite
hzabsvaleq0. apply idpath.  assumption. apply i. apply
pathsinv0. assumption. contradiction.  apply ( pr2 ( pr2 ( pr1 (
euclideanalgorithm n m i ) ) ) ).  apply
commonhzdivsignswap. split. apply hzdivisrefl. assumption.  apply
ii1. apply isantisymmhzleh.  apply ( hzdivhzabsval ( gcd n m i ) n (
pr1 ( gcdiscommondiv n m i ) ) ). intro c'. destruct c' as [ c0 | c1
].  rewrite <- hzabsvalgth0. assert ( n ~> nattohz ( hzabsval n ) ) as
f. apply pathsinv0. apply hzabsvalgth0. assumption. assert ( hzleh (
nattohz ( hzabsval ( gcd n m i ) ) ) ( nattohz ( hzabsval n ) ) ) as
j.  apply nattohzandleh. assumption. exact ( transportf ( fun x : _ =>
hzleh ( nattohz ( hzabsval ( gcd n m i ) ) ) x ) ( pathsinv0 f ) j ).
apply gcdpositive.  assert empty. apply i. apply pathsinv0. rewrite
hzabsvaleq0. apply idpath.  assumption. contradiction. apply (
gcdisgreatest n m i ). split. apply hzdivisrefl. assumption.  Defined.

Lemma gcdand0 ( n : hz ) ( i : hzneq 0 n ) : coprod ( gcd n 0 i ~> n )
( gcd n 0 i ~> - n ).  Proof.  intros. apply gcdanddiv. apply
hzdivand0.  Defined.

Lemma natbezoutstrong ( m n : nat ) ( i : hzneq 0 ( nattohz n ) ) :
total2 ( fun ab : dirprod hz hz => ( gcd ( nattohz n ) ( nattohz m ) i
~> ( ( pr1 ab ) * ( nattohz n ) + ( pr2 ab ) * ( nattohz m ) ) ) ).
Proof.  set ( E := ( fun m : nat => forall n : nat, forall i : hzneq 0
( nattohz n ), total2 ( fun ab : dirprod hz hz => gcd ( nattohz n ) (
nattohz m ) i ~> ( ( pr1 ab ) * ( nattohz n ) + ( pr2 ab ) * ( nattohz
m ) ) ) ) ).  assert ( forall x : nat, E x ) as goal. apply
stronginduction.  (* Base Case: *) unfold E. intros. split with (
dirprodpair 1 0 ). simpl.  rewrite nattohzand0. destruct ( gcdand0 (
nattohz n ) i ) as [ left | right ].  rewrite hzmultl1. rewrite
hzplusr0. assumption.  assert empty. apply ( isirreflhzlth ( gcd (
nattohz n ) 0 i ) ).  apply ( istranshzlth _ 0 _ ). rewrite
right. apply hzgth0andminus.  change 0 with ( nattohz 0%nat ). apply
nattohzandgth. apply natneq0togth0.  intro f. apply i. rewrite
f. apply idpath.  apply gcdpositive. contradiction.  (* Induction
Case: *) intros m x y. intros n i.  assert ( hzneq 0 ( nattohz m ) )
as p. intro f. apply x. apply pathsinv0.  rewrite <-
hzabsvalandnattohz.  change 0%nat with ( hzabsval ( nattohz 0%nat )
). apply maponpaths. assumption.  set ( r := hzremaindermod ( nattohz
m ) p ( nattohz n ) ).  set ( q := hzquotientmod ( nattohz m ) p (
nattohz n ) ).  assert ( natlth (hzabsval r ) m ) as p'. rewrite <- (
hzabsvalandnattohz m ). apply hzabsvalandlth.  exact (
hzleh0remaindermod ( nattohz m ) p ( nattohz n ) ).  unfold r. unfold
hzremaindermod.  rewrite <- ( hzabsvalgeh0 ( pr1 ( pr2 ( pr2 (
divalgorithmexists ( nattohz n ) ( nattohz m ) p ) ) ) ) ).  apply
nattohzandlth.  assert ( natlth ( hzabsval (pr2 (pr1
(divalgorithmexists (nattohz n) (nattohz m) p))) ) ( ( hzabsval (
nattohz m ) ) ) ) as ii.  apply hzabsvalandlth.  exact (
hzleh0remaindermod ( nattohz m ) p ( nattohz n ) ).  assert ( nattohz
( hzabsval ( nattohz m ) ) ~> ( nattohz m ) ) as f. apply
maponpaths. apply hzabsvalandnattohz.  exact ( transportf ( fun x : _
=> hzlth (pr2 (pr1 (divalgorithmexists (nattohz n) (nattohz m) p))) x
) f ( pr2 ( pr2 ( pr2 ( divalgorithmexists ( nattohz n ) ( nattohz m )
p ) ) ) ) ).  exact ( transportf ( fun x : _ => natlth ( hzabsval (pr2
(pr1 (divalgorithmexists (nattohz n) (nattohz m) p))) ) x ) (
hzabsvalandnattohz m ) ii ).  set ( c := y ( hzabsval r ) p' m p ).
destruct c as [ ab f ]. destruct ab as [ a b ]. simpl in f.  (* split
with ( dirprodpair ( ( nattohz n ) - q * ( nattohz m ) ) ( a - b * q )
).*) split with ( dirprodpair b ( a - b * q ) ).  assert ( gcd (
nattohz m ) ( nattohz ( hzabsval r ) ) p ~> ( gcd ( nattohz n ) (
nattohz m ) i ) ) as g.  apply isantisymmhzleh. apply ( gcdisgreatest
( nattohz n ) ( nattohz m ) i ).  split. apply ( hzdivlinearcombright
( nattohz n ) ( ( nattohz m ) * ( hzquotientmod ( nattohz m ) p (
nattohz n ) ) ) r ).  exact ( hzdivequationmod ( nattohz m ) p (
nattohz n ) ).  apply hzdivandmultr. apply gcdiscommondiv.  unfold
r. rewrite ( hzabsvalgeh0 ( hzleh0remaindermod ( nattohz m ) p (
nattohz n ) ) ) . apply ( pr2 ( gcdiscommondiv ( nattohz m ) (
hzremaindermod ( nattohz m ) p ( nattohz n ) ) p ) ). apply
gcdiscommondiv.  apply gcdisgreatest. split. apply ( pr2 (
gcdiscommondiv _ _ _ ) ).  apply ( hzdivlinearcombleft ( nattohz n ) (
( nattohz m ) * ( hzquotientmod ( nattohz m ) p ( nattohz n ) ) ) (
nattohz ( hzabsval r ) ) ). unfold r.  rewrite ( hzabsvalgeh0 (
hzleh0remaindermod ( nattohz m ) p ( nattohz n ) ) ).  exact (
hzdivequationmod ( nattohz m ) p ( nattohz n ) ).  apply
gcdiscommondiv. apply ( hzdivandmultr ). apply ( pr2 ( gcdiscommondiv
_ _ _ ) ).  rewrite <- g. rewrite f. simpl.  assert ( nattohz (
hzabsval r ) ~> ( ( nattohz n ) - ( q * nattohz m ) ) ) as h.  rewrite
( hzdivequationmod ( nattohz m ) p ( nattohz n ) ).  change (
hzquotientmod ( nattohz m ) p ( nattohz n ) ) with q. change (
hzremaindermod ( nattohz m ) p ( nattohz n ) ) with r. rewrite
hzpluscomm.  change (r + nattohz m * q - q * nattohz m) with ( ( r +
nattohz m * q ) + ( - ( q * nattohz m ) ) ).  rewrite
hzmultcomm. rewrite hzplusassoc. change (q * nattohz m + - (q *
nattohz m)) with ( (q * nattohz m - (q * nattohz m))).  rewrite
hzrminus. rewrite hzplusr0. apply hzabsvalgeh0.  apply (
hzleh0remaindermod ( nattohz m ) p ( nattohz n ) ).  rewrite h. change
( (nattohz n - q * nattohz m) ) with ( (nattohz n + ( - ( q * nattohz
m) ) ) ) at 1.  rewrite ( rngldistr hz ). rewrite <- ( hzplusassoc ).
rewrite ( hzpluscomm ( a * nattohz m ) ). rewrite
rngrmultminus. rewrite <- hzmultassoc.  rewrite <-
rnglmultminus. rewrite hzplusassoc. rewrite <- ( rngrdistr hz ).
change (b * nattohz n + (a - b * q) * nattohz m) with ((b * nattohz
n)%rng + ((a + - (b * q)%hz) * nattohz m)%rng). apply idpath. apply
goal.  Defined.

Lemma divandhzabsval ( n : hz ) : hzdiv n ( nattohz ( hzabsval n ) ).
Proof.  intros. destruct ( hzlthorgeh 0 n ) as [ left | right ].
intros P s. apply s. split with 1. unfold hzdiv0. rewrite hzmultr1.
rewrite hzabsvalgth0. apply idpath. assumption.  intros P s. apply
s. split with ( - 1%hz ). unfold hzdiv0. rewrite ( rngrmultminus hz
). rewrite hzmultr1. rewrite hzabsvalleh0. apply idpath. assumption.
Defined.

Lemma bezoutstrong ( m n : hz ) ( i : hzneq 0 n ) : total2 ( fun ab :
dirprod hz hz => ( gcd n m i ~> ( ( pr1 ab ) * n + ( pr2 ab ) * m ) )
).  Proof.  intros. assert ( hzneq 0 ( nattohz ( hzabsval n ) ) ) as
i'.  intro f. apply i. destruct ( hzneqchoice 0 n i ) as [ left |
right ].  rewrite hzabsvallth0 in f. rewrite <- ( rngminusminus hz
). change 0 with ( - - 0 ).  apply
maponpaths. assumption. assumption. rewrite hzabsvalgth0 in
f. assumption. assumption.  set ( c := (natbezoutstrong (hzabsval m)
(hzabsval n) i')).  destruct c as [ ab f ]. destruct ab as [ a b
]. simpl in f.  assert ( gcd n m i ~> gcd ( nattohz ( hzabsval n ) ) (
nattohz ( hzabsval m ) ) i' ) as g.  destruct ( hzneqchoice 0 n i ) as
[ left_n | right_n ].  apply isantisymmhzleh. apply
gcdisgreatest. split.  rewrite hzabsvallth0. apply
hzdivandminus. apply gcdiscommondiv. assumption.  destruct (
hzlthorgeh 0 m ) as [ left_m | right_m ].  rewrite hzabsvalgth0.
apply ( pr2 ( gcdiscommondiv _ _ _ ) ). assumption.  rewrite
hzabsvalleh0. apply hzdivandminus. apply ( pr2 ( gcdiscommondiv _ _ _
) ). assumption.  apply gcdisgreatest. split.  apply ( hzdivistrans _
( nattohz ( hzabsval n ) ) _ ). apply gcdiscommondiv.  rewrite
hzabsvallth0. rewrite <- ( rngminusminus hz n ).  apply
hzdivandminus. rewrite ( rngminusminus hz n ). apply hzdivisrefl.
assumption.  apply ( hzdivistrans _ ( nattohz ( hzabsval m ) ) _ ).
apply ( pr2 ( gcdiscommondiv _ _ _ ) ).  destruct ( hzlthorgeh 0 m )
as [ left_m | right_m ].  rewrite hzabsvalgth0. apply
hzdivisrefl. assumption.  rewrite hzabsvalleh0. rewrite <- (
rngminusminus hz m ).  apply hzdivandminus. rewrite ( rngminusminus hz
m ). apply hzdivisrefl.  assumption.  apply isantisymmhzleh. apply
gcdisgreatest. split.  rewrite hzabsvalgth0. apply
gcdiscommondiv. assumption.  apply ( hzdivistrans _ ( nattohz (
hzabsval m ) ) _ ).  destruct ( hzlthorgeh 0 m ) as [ left_m | right_m
].  rewrite hzabsvalgth0. apply ( pr2 ( gcdiscommondiv _ _ _ ) ).
assumption. rewrite hzabsvalleh0. apply hzdivandminus.  apply ( pr2 (
gcdiscommondiv _ _ _ ) ). assumption. apply hzdivisrefl.  apply
gcdisgreatest. split.  apply ( hzdivistrans _ ( nattohz ( hzabsval n )
) _ ). apply gcdiscommondiv.  rewrite hzabsvalgth0. apply
hzdivisrefl. assumption.  apply ( hzdivistrans _ ( nattohz ( hzabsval
m ) ) _ ).  apply ( pr2 ( gcdiscommondiv _ _ _ ) ).  destruct (
hzlthorgeh 0 m ) as [ left_m | right_m ].  rewrite hzabsvalgth0. apply
hzdivisrefl. assumption.  rewrite hzabsvalleh0. rewrite <- (
rngminusminus hz m ).  apply hzdivandminus. rewrite ( rngminusminus hz
m ). apply hzdivisrefl. assumption.  destruct ( hzneqchoice 0 n i ) as
[ left_n | right_n ].  destruct ( hzlthorgeh 0 m ) as [ left_m |
right_m ].

  split with ( dirprodpair ( - a ) b ). simpl.  assert ( - a * n + b *
  m ~> ( a * ( nattohz ( hzabsval n ) ) + b * ( nattohz ( hzabsval m )
  ) ) ) as l.  rewrite hzabsvallth0. rewrite hzabsvalgth0. rewrite (
  rnglmultminus hz ).  rewrite <- ( rngrmultminus hz ). apply
  idpath. assumption. assumption.  rewrite l. rewrite g. exact
  f. split with ( dirprodpair ( - a ) ( - b ) ).  simpl. rewrite 2! (
  rnglmultminus hz ). rewrite <- 2! ( rngrmultminus hz ).  rewrite <-
  ( hzabsvallth0 ). rewrite <- ( hzabsvalleh0 ).  rewrite g. exact
  f. assumption. assumption.  destruct ( hzlthorgeh 0 m ) as [ left_m
  | right_m ].  split with ( dirprodpair a b ). simpl.  rewrite
  g. rewrite f.  rewrite 2! hzabsvalgth0. apply
  idpath. assumption. assumption.  split with ( dirprodpair a ( - b )
  ). rewrite g.  rewrite f. simpl. rewrite hzabsvalgth0. rewrite
  hzabsvalleh0.  rewrite ( rngrmultminus hz ). rewrite <- (
  rnglmultminus hz ).  apply idpath. assumption. assumption.  Defined.

(** * V. Z/nZ *)

Lemma hzmodisaprop ( p : hz ) ( x : hzneq 0 p ) ( n m : hz ) : isaprop
( hzremaindermod p x n ~> ( hzremaindermod p x m ) ).  Proof.
intros. apply isasethz.  Defined.

Definition hzmod ( p : hz ) ( x : hzneq 0 p ) : hz -> hz -> hProp.
Proof.  intros p x n m. exact ( hProppair ( hzremaindermod p x n ~> (
hzremaindermod p x m ) ) ( hzmodisaprop p x n m ) ).  Defined.

Lemma hzmodisrefl ( p : hz ) ( x : hzneq 0 p ) : isrefl ( hzmod p x ).
Proof.  intros. unfold isrefl. intro n. unfold hzmod. assert (
hzremaindermod p x n ~> ( hzremaindermod p x n ) ) as a. auto. apply
a.  Defined.

Lemma hzmodissymm ( p : hz ) ( x : hzneq 0 p ) : issymm ( hzmod p x ).
Proof.  intros. unfold issymm. intros n m. unfold hzmod. intro v.
assert ( hzremaindermod p x m ~> hzremaindermod p x n ) as a.  exact (
pathsinv0 ( v ) ). apply a.  Defined.

Lemma hzmodistrans ( p : hz ) ( x : hzneq 0 p ) : istrans ( hzmod p x
).  Proof.  intros. unfold istrans. intros n m k. intros u v. unfold
hzmod. unfold hzmod in u. unfold hzmod in v.  assert ( hzremaindermod
p x n ~> hzremaindermod p x k ) as a.  exact ( pathscomp0 u v ). apply
a.  Defined.

Lemma hzmodiseqrel ( p : hz ) ( x : hzneq 0 p ) : iseqrel ( hzmod p x
).  Proof.  intros. apply iseqrelconstr. exact ( hzmodistrans p x
). exact ( hzmodisrefl p x ). exact ( hzmodissymm p x ).  Defined.

Lemma hzmodcompatmultl ( p : hz ) ( x : hzneq 0 p ) : forall a b c :
hz, hzmod p x a b -> hzmod p x ( c * a ) ( c * b ).  Proof.  intros p
x a b c v. unfold hzmod.  change (hzremaindermod p x (c * a) ~>
hzremaindermod p x (c * b)).  rewrite hzremaindermodandtimes. rewrite
v. rewrite <- hzremaindermodandtimes. apply idpath.  Defined.

Lemma hzmodcompatmultr ( p : hz ) ( x : hzneq 0 p ) : forall a b c :
hz, hzmod p x a b -> hzmod p x ( a * c ) ( b * c ).  Proof.  intros p
x a b c v. rewrite hzmultcomm. rewrite ( hzmultcomm b ). apply
hzmodcompatmultl. assumption.  Defined.

Lemma hzmodcompatplusl ( p : hz ) ( x : hzneq 0 p ) : forall a b c :
hz, hzmod p x a b -> hzmod p x ( c + a ) ( c + b ).  Proof.  intros p
x a b c v. unfold hzmod.  change ( hzremaindermod p x ( c + a ) ~>
hzremaindermod p x ( c + b ) ).  rewrite
hzremaindermodandplus. rewrite v. rewrite <-
hzremaindermodandplus. apply idpath.  Defined.

Lemma hzmodcompatplusr ( p : hz ) ( x : hzneq 0 p ) : forall a b c :
hz, hzmod p x a b -> hzmod p x ( a + c ) ( b + c ).  Proof.  intros p
x a b c v. rewrite hzpluscomm. rewrite ( hzpluscomm b ). apply
hzmodcompatplusl. assumption.  Defined.

Lemma hzmodisrngeqrel ( p : hz ) ( x : hzneq 0 p ) : rngeqrel ( X :=
hz ).  Proof.  intros. split with ( tpair ( hzmod p x ) ( hzmodiseqrel
p x ) ).  split. split. apply hzmodcompatplusl. apply
hzmodcompatplusr.  split. apply hzmodcompatmultl. apply
hzmodcompatmultr.  Defined.

Definition hzmodp ( p : hz ) ( x : hzneq 0 p ) := commrngquot (
hzmodisrngeqrel p x ).

Lemma isdeceqhzmodp ( p : hz ) ( x : hzneq 0 p ) : isdeceq ( hzmodp p
x ).  Proof.  intros. apply ( isdeceqsetquot ( hzmodisrngeqrel p x )
). intros a b. unfold isdecprop.  destruct ( isdeceqhz (
hzremaindermod p x a ) ( hzremaindermod p x b ) ) as [ l | r ].
unfold hzmodisrngeqrel. simpl. split with ( ii1 l ). intros t.
destruct t as [ f | g ].  apply maponpaths. apply isasethz. assert
empty. apply g. assumption. contradiction.  split with ( ii2 r
). intros t. destruct t as [ f | g ]. assert empty. apply r.
assumption. contradiction. apply maponpaths. apply isapropneg.
Defined.

Definition acommrng_hzmod ( p : hz ) ( x : hzneq 0 p ) : acommrng.
Proof.  intros. split with ( hzmodp p x ). split with ( tpair _ (
deceqtoneqapart ( isdeceqhzmodp p x ) ) ). split. split. intros a b c
q. simpl. simpl in q. intro f. apply q. rewrite f. apply idpath.
intros a b c q. simpl in q. simpl. intro f. apply q. rewrite f. apply
idpath.  split. intros a b c q. simpl in q. simpl. intros f. apply
q. rewrite f. apply idpath.  intros a b c q. simpl. simpl in q. intro
f. apply q. rewrite f. apply idpath.  Defined.

Lemma hzremaindermodanddiv ( p : hz ) ( x : hzneq 0 p ) ( a : hz ) ( y
: hzdiv p a ) : hzremaindermod p x a ~> 0.  Proof.  intros. assert (
isaprop ( hzremaindermod p x a ~> 0 ) ) as v. apply isasethz.  apply (
y ( hProppair _ v ) ). intro t. destruct t as [ k f ]. unfold hzdiv0
in f.  assert ( a ~> ( p * k + 0 ) ) as f'. rewrite f. rewrite
hzplusr0. apply idpath.  set ( e := tpair ( P := (fun qr : dirprod hz
hz => dirprod (a ~> (p * pr1 qr + pr2 qr)) (dirprod (hzleh 0 (pr2 qr))
(hzlth (pr2 qr) (nattohz (hzabsval p))))) ) ( dirprodpair k 0 ) (
dirprodpair f' ( dirprodpair ( isreflhzleh 0 ) ( hzabsvalneq0 p x ) )
) ).  assert ( e ~> ( pr1 ( divalgorithm a p x ) ) ) as s. apply ( pr2
( divalgorithm a p x ) ). set ( w := pathintotalpr1 ( pathsinv0 s )
). unfold e in w. unfold hzremaindermod. apply ( maponpaths ( fun z :
dirprod hz hz => pr2 z ) w ).  Defined.

Lemma gcdandprime ( p : hz ) ( x : hzneq 0 p ) ( y : isaprime p ) ( a
: hz ) ( q : neg ( hzmod p x a 0 ) ) : gcd p a x ~> 1.  Proof.
intros.  assert ( isaprop ( gcd p a x ~> 1) ) as is. apply ( isasethz
). apply ( pr2 y ( gcd p a x ) ( pr1 ( gcdiscommondiv p a x ) ) (
hProppair _ is ) ). intro t.  destruct t as [ t0 | t1 ]. apply
t0. assert empty.  apply q. simpl.  assert ( hzremaindermod p x a ~> 0
) as f.  assert ( hzdiv p a ) as u. rewrite <- t1. apply ( pr2 (
gcdiscommondiv _ _ _ ) ).  rewrite hzremaindermodanddiv. apply
idpath. assumption.  rewrite f. rewrite hzqrand0r. apply
idpath. contradiction.  Defined.

Lemma hzremaindermodandmultl ( p : hz ) ( x : hzneq 0 p ) ( a b : hz )
: hzremaindermod p x ( p * a + b ) ~> hzremaindermod p x b.  Proof.
intros. assert ( p * a + b ~> ( p * ( a + hzquotientmod p x b ) +
hzremaindermod p x b ) ) as f.  rewrite hzldistr. rewrite
hzplusassoc. rewrite <- ( hzdivequationmod p x b ). apply
idpath. rewrite hzremaindermodandplus. rewrite
hzremaindermodandtimes. rewrite hzqrandselfr. rewrite
hzmult0x. rewrite hzqrand0r. rewrite hzplusl0. rewrite
hzremaindermoditerated. apply idpath.  Defined.

Lemma hzmodprimeinv ( p : hz ) ( x : hzneq 0 p ) ( y : isaprime p ) (
a : hz ) ( q : neg ( hzmod p x a 0 ) ) : total2 ( fun v : hz =>
dirprod ( hzmod p x ( a * v ) 1 ) ( hzmod p x ( v * a ) 1 ) ).  Proof.
intros. split with ( pr2 ( pr1 ( bezoutstrong a p x ) ) ).  assert ( 1
~> (pr1 (pr1 (bezoutstrong a p x)) * p + pr2 (pr1 (bezoutstrong a p
x)) * a) ) as f'. assert ( 1 ~> gcd p a x ) as f''. apply
pathsinv0. apply ( gcdandprime ). assumption. assumption. rewrite
f''. apply ( bezoutstrong a p x ). split.  rewrite f'. simpl. rewrite
( hzmultcomm ( pr1 ( pr1 ( bezoutstrong a p x ) ) ) _ ).  rewrite (
hzremaindermodandmultl ). rewrite hzmultcomm. apply idpath.  rewrite
f'. simpl.  rewrite hzremaindermodandplus.  rewrite (
hzremaindermodandtimes p x _ p ). rewrite hzqrandselfr. rewrite
hzmultx0. rewrite hzqrand0r. rewrite hzplusl0. rewrite
hzremaindermoditerated. apply idpath.  Defined.

Lemma quotientrngsumdecom ( X : commrng ) ( R : rngeqrel ( X := X ) )
( a b : X ) : @op2 ( commrngquot R ) ( setquotpr R a ) ( setquotpr R b
) ~> ( setquotpr R ( a * b )%rng ).  Proof.  intros. auto.  Defined.

Definition ahzmod ( p : hz ) ( y : isaprime p ) : afld.  Proof.
intros. split with ( acommrng_hzmod p ( isaprimetoneq0 y )
). split. simpl. intro f. apply ( isirreflhzlth 0 ).  assert ( hzlth 0
1 ) as i. apply hzlthnsn. change ( 1%rng ) with ( setquotpr (
hzmodisrngeqrel p ( isaprimetoneq0 y ) ) 1%hz ) in f. change ( 0%rng )
with ( setquotpr ( hzmodisrngeqrel p ( isaprimetoneq0 y ) ) 0%hz
). assert ( (hzmodisrngeqrel p ( isaprimetoneq0 y )) 1%hz 0%hz ) as
o. apply ( setquotprpathsandR ( hzmodisrngeqrel p ( isaprimetoneq0 y )
) 1%hz 0%hz ).  assumption. unfold hzmodisrngeqrel in o. simpl in o.
assert ( hzremaindermod p ( isaprimetoneq0 y ) 0 ~> 0 ) as o'. rewrite
hzqrand0r. apply idpath. rewrite o' in o.  assert ( hzremaindermod p (
isaprimetoneq0 y ) 1 ~> 1 ) as o''.  assert ( hzlth 1 p ) as v. apply
y. rewrite hzqrand1r. apply idpath. rewrite o'' in o.  assert ( hzlth
0 1 ) as o'''. apply hzlthnsn. rewrite o in o'''. assumption.  assert
( forall x0 : acommrng_hzmod p ( isaprimetoneq0 y ), isaprop ( ( x0 #
0)%rng -> multinvpair ( acommrng_hzmod p ( isaprimetoneq0 y ) ) x0 ) )
as int. intro a. apply impred. intro q. apply isapropmultinvpair.
apply ( setquotunivprop _ ( fun x0 => hProppair _ ( int x0 ) ) ).
intro a. simpl. intro q.  assert ( neg ( hzmod p ( isaprimetoneq0 y )
a 0 ) ) as q'. intro g. unfold hzmod in g. simpl in g. apply q.
change ( 0%rng ) with ( setquotpr ( hzmodisrngeqrel p ( isaprimetoneq0
y ) ) 0%hz ). apply ( iscompsetquotpr ( hzmodisrngeqrel p (
isaprimetoneq0 y ) ) ). apply g.  split with ( setquotpr (
hzmodisrngeqrel p ( isaprimetoneq0 y ) ) ( pr1 ( hzmodprimeinv p (
isaprimetoneq0 y ) y a q' ) ) ).  split. simpl. rewrite (
quotientrngsumdecom hz ( hzmodisrngeqrel p ( isaprimetoneq0 y ) ) ).
change 1%multmonoid with ( setquotpr ( hzmodisrngeqrel p (
isaprimetoneq0 y ) ) 1%hz ).  apply ( iscompsetquotpr (
hzmodisrngeqrel p ( isaprimetoneq0 y ) ) ).  simpl. change (pr2 (pr1
(bezoutstrong a p ( isaprimetoneq0 y ))) * a)%rng with (pr2 (pr1
(bezoutstrong a p ( isaprimetoneq0 y ))) * a)%hz. exact ( ( pr2 ( pr2
( hzmodprimeinv p ( isaprimetoneq0 y ) y a q' ) ) )).  simpl. rewrite
( quotientrngsumdecom hz ( hzmodisrngeqrel p ( isaprimetoneq0 y ) ) ).
change 1%multmonoid with ( setquotpr ( hzmodisrngeqrel p (
isaprimetoneq0 y ) ) 1%hz ).  apply ( iscompsetquotpr (
hzmodisrngeqrel p ( isaprimetoneq0 y ) ) ).  change (a * pr2 (pr1
(bezoutstrong a p ( isaprimetoneq0 y ))))%rng with (a * pr2 (pr1
(bezoutstrong a p ( isaprimetoneq0 y ))))%hz. exact ( ( pr1 ( pr2 (
hzmodprimeinv p ( isaprimetoneq0 y ) y a q' ) ) )).  Defined.

Close Scope hz_scope.
(** END OF FILE *)
